Modeling the Linux page cache for accurate simulation of data-intensive applications

The emergence of Big Data in recent years has resulted in a growing need for efficient data processing solutions. While infrastructures with sufficient compute power are available, the I/O bottleneck remains. The Linux page cache is an efficient approach to reduce I/O overheads, but few experimental studies of its interactions with Big Data applications exist, partly due to limitations of real-world experiments. Simulation is a popular approach to address these issues, however, existing simulation frameworks do not simulate page caching fully, or even at all. As a result, simulation-based performance studies of data-intensive applications lead to inaccurate results. In this paper, we propose an I/O simulation model that includes the key features of the Linux page cache. We have implemented this model as part of the WRENCH workflow simulation framework, which itself builds on the popular SimGrid distributed systems simulation framework. Our model and its implementation enable the simulation of both single-threaded and multithreaded applications, and of both writeback and writethrough caches for local or network-based filesystems. We evaluate the accuracy of our model in different conditions, including sequential and concurrent applications, as well as local and remote I/Os. We find that our page cache model reduces the simulation error by up to an order of magnitude when compared to state-of-the-art, cacheless simulations.

==> exp/pysim/app.py <==
# i/o simulator in python
import plot_sim
import csv
import time
from components import IOManager
from components import File
from components import Storage
from components import MemoryManager


def export_mem(mem_log, filename):
    with open(filename, 'w', newline='') as csvfile:
        writer = csv.writer(csvfile)
        writer.writerow(["time", "total_mem", "dirty", "cache", "used_mem"])
        for i in range(len(mm.get_log()["time"])):
            writer.writerow([mem_log["time"][i], mem_log["total"][i], mem_log["dirty"][i],
                             mem_log["cache"][i], mem_log["used"][i]])


def export_time(task_list, filename):
    with open(filename, 'w', newline='') as csvfile:
        writer = csv.writer(csvfile)
        writer.writerow(["type", "start", "end"])
        for i in range(len(task_list)):
            writer.writerow([task_list[i][0], task_list[i][1], task_list[i][2]])


mm = MemoryManager(268600, 268600, read_bw=4812, write_bw=4812)
storage = Storage(450000, read_bw=465, write_bw=465)
kernel = IOManager(mm, storage, dirty_ratio=0.4)

input_size = 100000
compute_time = 155

file1 = File("file1", input_size, input_size)
file2 = File("file2", input_size, input_size)
file3 = File("file3", input_size, input_size)
file4 = File("file4", input_size, input_size)

start = time.time()

start_time = 0

task1_read_end = kernel.read_file_by_chunk(file1, 50, start_time)
task1_compute_end = kernel.compute(task1_read_end, compute_time)
task1_write_end = kernel.write_file_in_chunk(file2, 50, task1_compute_end)
kernel.release(file2)

task2_read_end = kernel.read_file_by_chunk(file2, 50, task1_write_end)
task2_compute_end = kernel.compute(task2_read_end, compute_time)
task2_write_end = kernel.write_file_in_chunk(file3, 50, task2_compute_end)
kernel.release(file3)

task3_read_end = kernel.read_file_by_chunk(file3, 50, task2_write_end)
task3_compute_end = kernel.compute(task3_read_end, compute_time)
task3_write_end = kernel.write_file_in_chunk(file4, 50, task3_compute_end)
kernel.release(file4)

end = time.time()

print("Sim time: %.8f" % (end - start))

task_time = {
    "read_start": [start_time, task1_write_end, task2_write_end],
    "read_end": [task1_read_end, task2_read_end, task3_read_end],
    "write_start": [task1_compute_end, task2_compute_end, task3_compute_end],
    "write_end": [task1_write_end, task2_write_end, task3_write_end],

}

tasks = [("read", start_time, task1_read_end), ("write", task1_compute_end, task1_write_end),
         ("read", task1_write_end, task2_read_end), ("write", task2_compute_end, task2_write_end),
         ("read", task2_write_end, task3_read_end), ("write", task3_compute_end, task3_write_end)]

plot_sim.plot_pysim_log(mm.get_log(), task_time, "input = %d MB \nmem_rb = %d MBps\nmem_wb = %d MBps \n"
                                           "disk_rb = %d MBps\ndisk_wb = %d MBps"
                      % (input_size, mm.read_bw, mm.write_bw,
                     storage.read_bw, storage.write_bw),
                      xmin=0, xmax=1300, ymin=-10000, ymax=280000)

export_mem(mm.get_log(), "export/%dgb_sim_mem.csv" % (input_size / 1000))
export_time(tasks, "export/%dgb_sim_time.csv" % (input_size / 1000))


==> exp/pysim/components.py <==
class File:
    """
    File class.
    """

    def __init__(self, name, size=0, disk=0, cache=0, dirty=0, active=0, inactive=0):
        """
        :param name: filename
        :param size: size in MB
        :param disk: data on disk in MB
        :param cache: data in cache in MB
        :param dirty: dirty data in MB
        :param active: data in active list in MB
        :param inactive: data in inactive list in MB
        """
        self.name = name
        self.size = size
        # self.disk = disk
        # self.dirty = dirty
        # self.active = active
        # self.inactive = inactive


class Block:
    """Data block of a File"""

    def __init__(self, filename, size=0, dirty=False, last_access=0.0):
        self.filename = filename
        self.size = size
        self.dirty = dirty
        self.last_access = last_access

    def split(self, new_size):
        if new_size >= self.size or new_size <= 0:
            return self, None
        size_2nd = self.size - new_size
        self.size = new_size
        return self, Block(self.filename, size_2nd, self.dirty, self.last_access)


class MemoryManager:
    def __init__(self, size=0, free=0, cache=0, dirty=0, read_bw=0, write_bw=0, dirty_expire=30):
        """
        LRU list: list of tuples, the first value is filename, the 2nd value is timestamp, the 3rd value amount of data

        :param size: total memory in MB
        :param free: free memory in MB
        :param cache: cache used in MB
        :param dirty: dirty data in MB
        :param read_bw: read bandwidth in MBps
        :param write_bw: write bandwidth in MBps
        """
        self.size = size
        self.free = free
        self.cache = cache
        self.dirty = dirty
        self.read_bw = read_bw
        self.active = []
        self.inactive = []
        self.write_bw = write_bw
        self.dirty_expire = dirty_expire
        # self.active_list = []
        # self.inactive_list = []
        self.log = {
            "total": [self.size],
            "free": [self.free],
            "cache": [self.cache],
            "dirty": [self.dirty],
            "used": [self.size - self.free],
            "time": [0]
        }

    def get_cached_amount(self, filename):
        """
        Return the amount of data cached
        :param filename:
        :return:
        """
        amount = 0
        for block in self.inactive:
            if block.filename == filename:
                amount += block.size

        for block in self.active:
            if block.filename == filename:
                amount += block.size

        return amount

    def get_cached_blocks(self, filename):
        inactive = [blk for blk in self.inactive if blk.filename == filename]
        active = [blk for blk in self.active if blk.filename == filename]
        return inactive + active

    def get_available_memory(self):
        return self.free + self.cache - self.dirty

    def get_evictable_memory(self):
        return sum([block.size for block in self.inactive if not block.dirty])

    def read_from_cache(self, filename, time):
        """
        Read data from cache. All data in cache is active
        :param filename:
        :param time:
        :return:
        """

        dirty = 0
        not_dirty = 0

        for block in self.inactive[:]:
            if block.filename == filename:
                if block.dirty:
                    dirty += block.size
                else:
                    not_dirty += block.size
                self.inactive.remove(block)

        for block in self.active[:]:
            if block.filename == filename:
                if block.dirty:
                    dirty += block.size
                else:
                    not_dirty += block.size
                self.active.remove(block)

        # Update all accessed data as active, put at the end of the list
        if dirty > 0:
            self.active.append(Block(filename, dirty, dirty=True, last_access=time))
        if not_dirty > 0:
            self.active.append(Block(filename, not_dirty, dirty=False, last_access=time))

        self.balance_lru_lists()

    def read_chunk_from_cache(self, filename, amount, time):
        """
        Read data from cache. All data in cache is active
        :param filename:
        :param amount:
        :param time:
        :return:
        """

        dirty = 0
        not_dirty = 0
        read = 0

        for block in self.inactive[:]:

            if read >= amount:
                break

            if block.filename == filename:
                if read + block.size <= amount:
                    if block.dirty:
                        dirty += block.size
                    else:
                        not_dirty += block.size
                    self.inactive.remove(block)
                else:
                    # (amount - read) is the size of new block, which is read again
                    block, read_block = block.split(amount - read)
                    if read_block.dirty:
                        dirty += read_block.size
                    else:
                        not_dirty += read_block.size

        for block in self.active[:]:

            if read >= amount:
                break

            if block.filename == filename:
                if read + block.size <= amount:
                    if block.dirty:
                        dirty += block.size
                    else:
                        not_dirty += block.size
                    self.active.remove(block)
                else:
                    # (amount - read) is the size of new block, which is read again
                    block, read_block = block.split(amount - read)
                    if read_block.dirty:
                        dirty += read_block.size
                    else:
                        not_dirty += read_block.size

        # Update all accessed data as active, put at the end of the list
        dirty_block = Block(filename, dirty, dirty=True, last_access=time)
        not_dirty_block = Block(filename, not_dirty, dirty=False, last_access=time)
        self.active.append(dirty_block)
        self.active.append(not_dirty_block)

        self.balance_lru_lists()

    def read_from_disk(self, amount, filename, time):
        """
        Read data not cached from disk. Add new read block to inactive list.
        :param amount:
        :param filename:
        :param time:
        :return:
        """

        self.cache += amount
        self.free -= amount

        block = Block(filename=filename, size=amount, dirty=False, last_access=time)
        self.inactive.append(block)
        self.balance_lru_lists()

    def pdflush(self, current_time, max_flushed=0):

        flushed = self.pdflush_list(self.inactive, current_time, max_flushed)
        if flushed < max_flushed:
            flushed += self.pdflush_list(self.active, current_time, max_flushed - flushed)

        return flushed

    def pdflush_list(self, lru_list, current_time, max_flushed=0):
        flushed = 0
        for i in range(len(lru_list)):
            block = lru_list[i]
            if block.dirty and current_time - block.last_access > self.dirty_expire:
                if 0 < max_flushed < flushed + block.size:
                    blk_flushed = max_flushed - flushed
                    flushed += blk_flushed
                    # split the block, new clean block is created
                    new_blk = Block(block.filename, blk_flushed, dirty=False, last_access=block.last_access)
                    lru_list.insert(i, new_blk)
                    block.size = block.size - blk_flushed
                else:
                    block.dirty = False
                    flushed += block.size

        self.dirty -= flushed
        return flushed

    def evict(self, amount, exclude_file=None):

        if amount <= 0:
            return 0

        evicted = 0
        for block in self.inactive[:]:
            if exclude_file is not None and block.filename == exclude_file:
                continue
            if block.dirty:
                continue

            if evicted >= amount:
                break
            elif evicted < amount < evicted + block.size:
                block_evicted = amount - evicted
                block.size -= block_evicted
                evicted += block_evicted
                break
            else:
                evicted += block.size
                self.inactive.remove(block)

        self.free += evicted
        self.cache -= evicted

        return evicted

    def write(self, filename, amount, time):
        """
        Write a file to disk through cache. The written file is not in cache. Thus, all data is in inactive list
        :param filename: filename
        :param amount: total amount of data to write
        :param max_cache: maximum cache
        :param new_dirty: amount of dirty data
        :param time:
        :return:
        """

        # self.inactive.append(Block(filename, amount, dirty=True, last_access=time))

        # if self.cache + amount > max_cache:
        #     self.cache = max_cache
        #     self.free = 0
        # else:
        #     self.cache += amount
        #     self.free -= amount

        self.cache += amount
        self.free -= amount
        self.dirty += amount
        self.inactive.append(Block(filename, amount, dirty=True, last_access=time))

    def flush(self, amount, exclude_file=None):

        if amount <= 0:
            return 0

        flushed = self.flush_list(self.inactive, amount, exclude_file)
        if flushed < amount:
            flushed += self.flush_list(self.active, amount - flushed, exclude_file)

        return flushed

    def flush_list(self, lru_list, amount, exclude_file=None):
        flushed = 0
        for i in range(len(lru_list)):
            block = lru_list[i]
            if block.dirty and (exclude_file is None or block.filename != exclude_file):
                if flushed + block.size <= amount:
                    block.dirty = False
                    self.dirty -= block.size
                    flushed += block.size
                elif flushed < amount < flushed + block.size:
                    blk_flushed = amount - flushed
                    block, flushed_block = block.split(block.size - blk_flushed)
                    flushed_block.dirty = False
                    lru_list.insert(i, flushed_block)

                    flushed += blk_flushed
                    self.dirty -= blk_flushed
                else:
                    break
        return flushed

    def balance_lru_lists(self):

        inactive_size = sum([block.size for block in self.inactive])
        active_size = sum([block.size for block in self.active])

        # move old data from active to inactive list
        if active_size >= 2 * inactive_size:
            avg = (active_size + inactive_size) / 2
            for block in self.active[:]:
                if active_size - block.size < avg:
                    block.size -= active_size - avg
                    new_block = Block(block.filename, active_size - avg, dirty=block.dirty,
                                      last_access=block.last_access)
                    self.inactive.append(new_block)
                    break
                else:
                    self.inactive.append(block)
                    self.active.remove(block)

        # self.inactive = sorted(self.inactive, key=lambda block: block.last_access)

    def add_log(self, time):
        self.log["time"].append(time)
        self.log["total"].append(self.size)
        self.log["free"].append(self.free)
        self.log["used"].append(self.size - self.free)
        self.log["cache"].append(self.cache)
        self.log["dirty"].append(self.dirty)

    def get_log(self):
        return self.log

    def print(self):
        print("Memory status:")
        print("\t Total: %.2f" % self.size)
        print("\t Free: %.2f" % self.free)
        print("\t Cache: %.2f" % self.cache)
        print("\t Dirty: %.2f" % self.dirty)

    def print_cached_dirty(self):
        print("\nInactive:")
        total_inactive = 0
        for block in self.inactive:
            total_inactive += block.size
            print("%s, %d MB, dirty=%r, %f" % (block.filename, block.size, block.dirty, block.last_access))
        print("Total: %d MB" % total_inactive)

        total_active = 0
        print("\nActive:")
        for block in self.active:
            total_active += block.size
            print("%s, %d MB, dirty=%r, %f" % (block.filename, block.size, block.dirty, block.last_access))
        print("Total: %d MB\n" % total_active)

    def print_file_total_cached(self):
        inactive = {}
        active = {}

        for block in self.inactive:
            if block.filename in inactive.keys():
                inactive[block.filename] += block.size
            else:
                inactive[block.filename] = block.size

        for block in self.active:
            if block.filename in active.keys():
                active[block.filename] += block.size
            else:
                active[block.filename] = block.size

        print("\nInactive:")
        print(inactive)
        print("Active:")
        print(active)
        print("\n")


class Storage:
    def __init__(self, size=0, read_bw=0, write_bw=0):
        """

        :param size: total capacity in MB
        :param read_bw: read bandwidth in MBps
        :param write_bw: write bandwidth in MBps
        """
        self.size = size
        self.read_bw = read_bw
        self.write_bw = write_bw

    def read(self, amount):
        return amount / self.read_bw

    def write(self, amount):
        return amount / self.write_bw


class IOManager:
    def __init__(self, memory_, storage_, dirty_ratio=0.2, dirty_bg_ratio=0.1,
                 pdflush_interval=5, start_time=0):
        self.memory = memory_
        self.storage = storage_
        self.dirty_ratio = dirty_ratio
        self.dirty_bg_ratio = dirty_bg_ratio
        self.last_pdflush = start_time
        self.pdflush_interval = pdflush_interval

    def read(self, file, run_time=0):
        self.memory.add_log(run_time)
        print("%.2f Start reading %s" % (run_time, file.name))

        cached_amt = self.memory.get_cached_amount(file.name)
        from_disk = file.size - cached_amt

        # ============= FORCED FLUSHING - EVICTION ==========
        # calculate the amount to flush if needed
        # memory required for the file: 2 * file.size - cached_amt
        # memory immediately available:  free + evictable
        # Memory required to accommodate file on top of available memory:
        flush_time = self.flush(2 * file.size - cached_amt - self.memory.free - self.memory.get_evictable_memory())
        run_time += flush_time
        print("\tPre-flush in %.2f sec" % flush_time)
        # then evict old pages if needed
        self.evict(2 * file.size - cached_amt - self.memory.free)

        self.memory.add_log(run_time)

        # ===================== START READING =====================
        # if part of file is cached, access pages in cache again to update LRU lists
        if cached_amt > 0:
            # Re-access cache data
            self.memory.read_from_cache(file.name, run_time)

            # bcz cache read and periodical flushing are concurrent, take the longer
            cache_read_time = cached_amt / self.memory.read_bw

            # concurrent periodical flushing if there is still dirty old data after forced flushing
            # periodical flushing duration is limited to cache read time
            pdflush_time_cache_read = self.period_flush(run_time, cache_read_time)
            run_time += cache_read_time

            # application occupies memory to store read data
            self.memory.free -= cached_amt

            self.memory.add_log(run_time)
            print("\tRead %d MB from cache in %.2f sec" % (cached_amt, cache_read_time))

        if from_disk > 0:
            # periodical flushing if there is still dirty old data
            # This periodical flushing can be called after a forced flushing or a cache read
            # disk read and periodical flushing are time shared
            pdflush_time_in_disk_read = self.period_flush(run_time)
            run_time += pdflush_time_in_disk_read
            self.memory.add_log(run_time)
            print("\tpdflush in %.2f sec" % pdflush_time_in_disk_read)

            # add to inactive list
            self.memory.read_from_disk(from_disk, file.name, run_time)
            # mem used by application
            self.memory.free -= from_disk

            # time to read from disk
            disk_read_time = self.storage.read(from_disk)
            run_time += disk_read_time
            self.memory.add_log(run_time)

            print("\tRead %d MB from disk in %.2f sec" % (from_disk, disk_read_time))

        return run_time

    def read_chunk(self, file, cached_amt, chunk_size, run_time=0):
        self.memory.add_log(run_time)

        from_disk = min(chunk_size, file.size - cached_amt)
        from_cache = chunk_size - from_disk

        # required memory amount consists of: anonymous memory = chunk_size, and cache for from_disk amount
        flush_time = self.flush(chunk_size + from_disk - self.memory.free - self.memory.get_evictable_memory())
        run_time += flush_time

        # then evict old pages if needed
        self.evict(chunk_size + from_disk - self.memory.free)

        # read from disk
        if from_disk > 0:
            pdflush_time_in_disk_read = self.period_flush(run_time)
            run_time += pdflush_time_in_disk_read

            # add to inactive list
            self.memory.read_from_disk(from_disk, file.name, run_time)
            # mem used by application
            self.memory.free -= from_disk

            # time to read from disk
            run_time += self.storage.read(from_disk)
            self.memory.add_log(run_time)

        if from_cache > 0:
            # Re-access cache data
            self.memory.read_chunk_from_cache(file.name, from_cache, run_time)

            cache_read_time = from_cache / self.memory.read_bw
            self.period_flush(run_time, cache_read_time)
            run_time += cache_read_time

            self.memory.free -= from_cache
            self.memory.add_log(run_time)

        cached_amt += from_disk

        return run_time, cached_amt

    def read_file_by_chunk(self, file, chunk_size, runtime):
        remaining = file.size
        print("Reading %s" % file.name)

        cached_blks = self.memory.get_cached_blocks(file.name)
        cached_amt = sum([blk.size for blk in cached_blks])

        while remaining > 0:
            runtime, cached_amt = self.read_chunk(file, cached_amt, chunk_size, runtime)
            remaining -= min(chunk_size, remaining)
        return runtime

    def write(self, file, run_time=0):
        print("%.2f Start writing %s " % (run_time, file.name))
        self.memory.add_log(run_time)

        # ============= WRITE WITH MEMORY BW ===============
        # Write data before dirty_data is reached
        remaining_dirty = self.dirty_ratio * self.memory.get_available_memory() - self.memory.dirty

        mem_bw_amt = 0
        if remaining_dirty > 0:
            # Amount of data that makes dirty data reach dirty_ratio
            # Before this point, data is written to cache with memory bw
            # and dirty data is flushed to disk concurrently
            # max_free_amt = remaining_dirty * self.memory.write_bw / (self.memory.write_bw - self.storage.write_bw)

            # evict and calculate the amount of data written to cache with memory bandwidth
            self.evict(min(file.size, remaining_dirty) - self.memory.free)
            mem_bw_amt = min(file.size, self.memory.free)

            mem_bw_write_time = mem_bw_amt / self.memory.write_bw

            # periodically flush during cache write with memory bandwidth
            self.period_flush(run_time, mem_bw_write_time)

            self.memory.write(file.name, amount=mem_bw_amt, time=run_time)
            run_time += mem_bw_write_time

            self.memory.add_log(run_time)
            print("\tWrite to cache %d MB in %.2f sec" % (mem_bw_amt, mem_bw_write_time))

        disk_bw_amt = file.size - mem_bw_amt

        # ============= WRITE WITH DISK BW =============
        # Write dirty data after dirty_ratio is reached
        if disk_bw_amt > 0:
            # flush as much as we can because dirty data is full now
            # because now flushing and cache write can be concurrent,
            # it does not take time
            self.flush(disk_bw_amt)

            # evict as much as we can to get more free memory for written file
            self.memory.evict(disk_bw_amt - self.memory.free)

            # amount of data written and remained in cache after all remaining data is written
            # In case free memory is less than remaining amount, data is written, flushed and evicted right away
            # to accommodate unwritten data
            to_cache_amt = min(self.memory.free, disk_bw_amt)
            # to_disk_amt = throttled_amt - to_cache_amt

            disk_bw_write_time = self.storage.write(disk_bw_amt)
            # disk_write_time = to_disk_amt / self.storage.write_bw

            run_time += disk_bw_write_time
            self.memory.write(file.name, amount=to_cache_amt, time=run_time)

            self.memory.add_log(run_time)

            print("\tWrote with disk bw %d MB in %.2f sec" % (disk_bw_amt, disk_bw_write_time))

        print("%.2f File %s is written " % (run_time, file.name))

        return run_time

    def write_file_in_chunk(self, file, chunk_size, run_time=0):

        remaining = file.size
        while remaining > 0:
            run_time = self.write_chunk(file.name, chunk_size, run_time)
            remaining -= chunk_size

        return run_time

    def write_chunk(self, filename, chunk_size, run_time=0):
        """
        Write a chunk of a file
        :param filename: name of the file being written
        :param chunk_size: size of the data chunk to be written
        :param run_time: current runtime
        :return: run time after chunk write completes
        """
        self.memory.add_log(run_time)

        remaining_dirty = self.dirty_ratio * self.memory.get_available_memory() - self.memory.dirty
        mem_bw_amt = 0

        if remaining_dirty > 0:
            self.evict(min(chunk_size, remaining_dirty) - self.memory.free)
            mem_bw_amt = min(chunk_size, self.memory.free)

            mem_bw_write_time = mem_bw_amt / self.memory.write_bw

            # periodically flush during cache write with memory bandwidth
            self.period_flush(run_time, mem_bw_write_time)

            self.memory.write(filename, amount=mem_bw_amt, time=run_time)
            run_time += mem_bw_write_time

            self.memory.add_log(run_time)

        disk_bw_amt = chunk_size - mem_bw_amt
        if disk_bw_amt > 0:
            self.flush(disk_bw_amt)
            self.memory.evict(disk_bw_amt - self.memory.free)

            to_cache_amt = min(self.memory.free, disk_bw_amt)

            disk_bw_write_time = self.storage.write(disk_bw_amt)

            run_time += disk_bw_write_time
            self.memory.write(filename, amount=to_cache_amt, time=run_time)

            self.memory.add_log(run_time)

        return run_time

    def flush(self, amount, exclude_file=None):
        flushed_amt = self.memory.flush(amount=amount, exclude_file=exclude_file)
        return self.storage.write(flushed_amt)

    def period_flush(self, current_time, duration=0):
        """
        Periodical flushing
        :param duration:
        :param current_time: current simulated time
        :return: flushing time
        """
        flushed_amt = 0
        if current_time - self.last_pdflush > self.pdflush_interval:
            # update last flushing time
            self.last_pdflush += int((current_time - self.last_pdflush) / self.pdflush_interval) * self.pdflush_interval
            flushed_amt = self.memory.pdflush(self.last_pdflush, duration * self.storage.write_bw)

        return self.storage.write(flushed_amt)

    def evict(self, amount, exclude_file=None):
        if amount > 0:
            return self.memory.evict(amount, exclude_file)
        return 0

    def release(self, file):
        self.memory.free += file.size

    def compute(self, start_time, cpu_time=0):
        self.period_flush(start_time + cpu_time, cpu_time)
        return start_time + cpu_time

    def get_dirty_threshold(self):
        return self.memory.get_available_memory() * self.dirty_ratio


==> exp/pysim/log_parse.py <==
import csv


def read_timelog(filename, skip_header=True):
    result = []

    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        if skip_header:
            next(csv_reader)

        for line in csv_reader:
            result.append((line[0], float(line[1]), float(line[2])))

    return result


def read_atop_log(filename, dirty_ratio=0.2, dirty_bg_ratio=0.1):
    sys_mem = []
    free_mem = []
    used_mem = []
    cache_used = []
    dirty_data = []
    avai_mem = []
    dirty_threshold = []
    dirty_bg_threshold = []

    f = open(filename)
    lines = f.readlines()
    for i in range(len(lines)):
        line = lines[i]
        if line.startswith("MEM"):
            values = line.split(" ")

            sys_mem_mb = int(values[7]) * 4096 / 1000 ** 2
            sys_mem.append(sys_mem_mb)

            cache_in_mb = int(values[9]) * 4096 / 1000 ** 2
            cache_used.append(cache_in_mb)

            dirty_amt_mb = int(values[12]) * 4096 / 1000 ** 2
            dirty_data.append(dirty_amt_mb)

            free_mem_mb = int(values[8]) * 4096 / 1000 ** 2
            free_mem.append(free_mem_mb)

            used_mem.append(sys_mem_mb - free_mem_mb)

            available_mb = free_mem_mb + cache_in_mb - dirty_amt_mb
            avai_mem.append(available_mb)

            dirty_threshold.append(dirty_ratio * available_mb)
            dirty_bg_threshold.append(dirty_bg_ratio * available_mb)

    return {
        "total": sys_mem,
        "used_mem": used_mem,
        "cache": cache_used,
        "dirty_data": dirty_data,
        "avai_mem": avai_mem,
        "free_mem": free_mem,
        "dirty_ratio": dirty_threshold,
        "dirty_bg_ratio": dirty_bg_threshold
    }


def read_sim_log(filename):
    time = []
    total = []
    cache = []
    dirty = []
    used = []

    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        next(csv_reader)

        for line in csv_reader:
            time.append(float(line[0]))
            total.append(float(line[1]))
            dirty.append(float(line[2]))
            cache.append(float(line[3]))
            used.append(float(line[4]))

    return {
        "time": time,
        "total": total,
        "dirty": dirty,
        "cache": cache,
        "used": used
    }


==> exp/pysim/plot_sim.py <==
import matplotlib.pyplot as plt
import numpy as np
import log_parse


def plot_pysim_log(mem_log, time_stamps, text, xmin, xmax, ymin, ymax):
    time = mem_log["time"]
    total = mem_log["total"]
    dirty = mem_log["dirty"]
    cache = mem_log["cache"]
    used = mem_log["used"]
    # free = mem_log["free"]
    # available = list(np.array(free) + np.array(cache) - np.array(dirty))
    # dirty_ratio = list(np.array(available) * 0.4)
    # dirty_bg_ratio = list(np.array(available) * 0.1)

    read_starts = time_stamps["read_start"]
    read_ends = time_stamps["read_end"]
    write_starts = time_stamps["write_start"]
    write_ends = time_stamps["write_end"]

    plot_log(time, read_starts, read_ends, write_starts, write_ends, total, cache, dirty, used,
             "python simulation result", xmax, xmin, ymax, ymin)


def plot_sim_result(time_log_file, mem_log_file, title, xmin, xmax, ymin, ymax):
    sim_time_log = log_parse.read_timelog(time_log_file)

    read_starts = []
    read_ends = []
    write_starts = []
    write_ends = []

    for i in range(len(sim_time_log)):
        if sim_time_log[i][0] == "read":
            read_starts.append(sim_time_log[i][1])
            read_ends.append(sim_time_log[i][2])
        if sim_time_log[i][0] == "write":
            write_starts.append(sim_time_log[i][1])
            write_ends.append(sim_time_log[i][2])

    sim_mem_log = log_parse.read_sim_log(mem_log_file)
    time = sim_mem_log["time"]
    total = sim_mem_log["total"]
    cache = sim_mem_log["cache"]
    dirty = sim_mem_log["dirty"]
    used = sim_mem_log["used"]

    plot_log(time, read_starts, read_ends, write_starts, write_ends, total, cache, dirty, used,
             title, xmax, xmin, ymax, ymin)


def plot_log(time, read_starts, read_ends, write_starts, write_ends, total, cache, dirty, used,
             title, xmax, xmin, ymax, ymin):
    free = list(np.array(total) - np.array(used))
    available = list(np.array(free) + np.array(cache) - np.array(dirty))
    dirty_ratio = list(np.array(available) * 0.4)
    dirty_bg_ratio = list(np.array(available) * 0.1)

    plt.figure()
    plt.title(title)

    start = read_starts[0]
    for idx in range(len(read_starts)):
        if idx == 0:
            plt.axvspan(xmin=read_ends[idx] - start, xmax=write_starts[idx] - start, color="k",
                        alpha=0.2, label="computation")
            plt.axvspan(xmin=0, xmax=read_ends[idx] - start, color="g", alpha=0.2, label="read")
            plt.axvspan(xmin=write_starts[idx] - start, xmax=write_ends[idx] - start, color="b", alpha=0.2,
                        label="write")
        else:
            plt.axvspan(xmin=read_ends[idx] - start, xmax=write_starts[idx] - start, color="k", alpha=0.2)
            plt.axvspan(xmin=read_starts[idx] - start, xmax=read_ends[idx] - start, color="g", alpha=0.2)
            plt.axvspan(xmin=write_starts[idx] - start, xmax=write_ends[idx] - start, color="b", alpha=0.2)

    plt.plot(time, total, color='k', linewidth=1, linestyle="-.", label="total mem")
    plt.plot(time, used, color='g', linewidth=1, label="used mem")
    plt.plot(time, cache, color='m', linewidth=1, label="cache")
    plt.plot(time, dirty, color='r', linewidth=1, label="dirty")
    plt.plot(time, available, color='b', linewidth=1, linestyle="-.", label="available mem")
    plt.plot(time, dirty_ratio, color='k', linewidth=1, linestyle="-.", label="dirty_ratio")
    plt.plot(time, dirty_bg_ratio, color='r', linewidth=1, linestyle="-.", label="dirty_bg_ratio")
    plt.legend(loc="upper right")

    plt.ylim(top=ymax, bottom=ymin)
    plt.xlim(right=xmax, left=xmin)
    # plt.text(1, 200000, text, fontsize=9)

    plt.show()


# input_size = 50
# plot_sim_result("simgrid_ext/%dgb_sim_time.csv" % input_size, "simgrid_ext/%dgb_sim_mem.csv" % input_size,
#                     "Sim %dGB" % input_size, 0, 500, -1000, 280000)


==> exp/pysim/simulation.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import plot_sim\n",
    "import csv\n",
    "from components import IOManager\n",
    "from components import File\n",
    "from components import Storage\n",
    "from components import MemoryManager"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Functions to export log files."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Functions to export log files\n",
    "def export_mem(mem_log, filename):\n",
    "    with open(filename, 'w', newline='') as csvfile:\n",
    "        writer = csv.writer(csvfile)\n",
    "        writer.writerow([\"time\", \"total_mem\", \"dirty\", \"cache\", \"used_mem\"])\n",
    "        for i in range(len(mm.get_log()[\"time\"])):\n",
    "            writer.writerow([mem_log[\"time\"][i], mem_log[\"total\"][i], mem_log[\"dirty\"][i],\n",
    "                             mem_log[\"cache\"][i], mem_log[\"used\"][i]])\n",
    "\n",
    "\n",
    "def export_time(task_list, filename):\n",
    "    with open(filename, 'w', newline='') as csvfile:\n",
    "        writer = csv.writer(csvfile)\n",
    "        writer.writerow([\"type\", \"start\", \"end\"])\n",
    "        for i in range(len(task_list)):\n",
    "            writer.writerow([task_list[i][0], task_list[i][1], task_list[i][2]])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create MemoryManager with 268600 MB of RAM \n",
    "# memory read/write bandwidth = 4812 MBps\n",
    "mm = MemoryManager(268600, 268600, read_bw=4812, write_bw=4812)\n",
    "\n",
    "# Create local disk 450 GB, read bw = write bw = 465 MBps\n",
    "storage = Storage(450000, read_bw=465, write_bw=465)\n",
    "\n",
    "# kernel-like IOManager\n",
    "kernel = IOManager(mm, storage, dirty_ratio=0.4)\n",
    "\n",
    "# input size in MB\n",
    "input_size = 20000\n",
    "\n",
    "# Create files with filenames, all file data is stored on disk, none is in cache.\n",
    "file1 = File(\"file1\", input_size, input_size)\n",
    "file2 = File(\"file2\", input_size, input_size)\n",
    "file3 = File(\"file3\", input_size, input_size)\n",
    "file4 = File(\"file4\", input_size, input_size)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Create pipeline tasks"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.00 Start reading file1\n",
      "\tPre-flush in 0.00 sec\n",
      "\tpdflush in 0.00 sec\n",
      "\tRead 20000 MB from disk in 43.01 sec\n",
      "71.01 Start writing file2 \n",
      "\tWrite to cache 20000 MB in 6.06 sec\n",
      "77.07 File file2 is written \n",
      "77.07 Start reading file2\n",
      "\tPre-flush in 0.00 sec\n",
      "\tRead 20000 MB from cache in 2.82 sec\n",
      "107.89 Start writing file3 \n",
      "\tWrite to cache 20000 MB in 6.06 sec\n",
      "113.95 File file3 is written \n",
      "113.95 Start reading file3\n",
      "\tPre-flush in 0.00 sec\n",
      "\tRead 20000 MB from cache in 2.82 sec\n",
      "144.77 Start writing file4 \n",
      "\tWrite to cache 20000 MB in 6.06 sec\n",
      "150.83 File file4 is written \n"
     ]
    }
   ],
   "source": [
    "# cpu time in second\n",
    "compute_time = 28\n",
    "\n",
    "# start time of the pipeline\n",
    "start_time = 0\n",
    "\n",
    "# Task 1: read input -> compute -> write output -> release anonymous memory\n",
    "task1_read_end = kernel.read(file1, start_time)\n",
    "task1_compute_end = kernel.compute(task1_read_end, compute_time)\n",
    "task1_write_end = kernel.write(file2, task1_compute_end)\n",
    "kernel.release(file2)\n",
    "\n",
    "# Task 2: read input -> compute -> write output -> release anonymous memory\n",
    "task2_read_end = kernel.read(file2, task1_write_end)\n",
    "task2_compute_end = kernel.compute(task2_read_end, compute_time)\n",
    "task2_write_end = kernel.write(file3, task2_compute_end)\n",
    "kernel.release(file3)\n",
    "\n",
    "# Task 3: read input -> compute -> write output -> release anonymous memory\n",
    "task3_read_end = kernel.read(file3, task2_write_end)\n",
    "task3_compute_end = kernel.compute(task3_read_end, compute_time)\n",
    "task3_write_end = kernel.write(file4, task3_compute_end)\n",
    "kernel.release(file4)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Get simulation output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "task_time = {\n",
    "    \"read_start\": [start_time, task1_write_end, task2_write_end],\n",
    "    \"read_end\": [task1_read_end, task2_read_end, task3_read_end],\n",
    "    \"write_start\": [task1_compute_end, task2_compute_end, task3_compute_end],\n",
    "    \"write_end\": [task1_write_end, task2_write_end, task3_write_end],\n",
    "\n",
    "}\n",
    "\n",
    "tasks = [(\"read\", start_time, task1_read_end), (\"write\", task1_compute_end, task1_write_end),\n",
    "         (\"read\", task1_write_end, task2_read_end), (\"write\", task2_compute_end, task2_write_end),\n",
    "         (\"read\", task2_write_end, task3_read_end), (\"write\", task3_compute_end, task3_write_end)]\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Export simulation results. Modidy file names and location if needed. Default location is the **export/** directory"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "export_mem(mm.get_log(), \"export/%dgb_sim_mem.csv\" % int(input_size/1000))\n",
    "export_time(tasks, \"export/%dgb_sim_time.csv\" % int(input_size/1000))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Plot simulation results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib\n",
    "plot_sim.plot_pysim_log(mm.get_log(), task_time, \"input = %d MB \\nmem_rb = %d MBps\\nmem_wb = %d MBps \\n\"\n",
    "                                           \"disk_rb = %d MBps\\ndisk_wb = %d MBps\"\n",
    "                  % (input_size, mm.read_bw, mm.write_bw,\n",
    "                     storage.read_bw, storage.write_bw),\n",
    "                  xmin=0, xmax=200, ymin=-10000, ymax=280000)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> exp/real/gen_data_lustre.sh <==
#! /bin/bash

rm -f /disk0/dzung/data/file*

max_pipe=32
size=3000 # File size, in MB
data_dir="/mnt/lustre/dzung/data/"

for i in $(seq 1 ${max_pipe})
do
    dd if=/dev/urandom of=${data_dir}file${i} bs=1MB count=${size}
done

==> exp/real/gen_data_multi.sh <==
#! /bin/bash

rm -f /disk0/dzung/data/file*

max_pipe=32
size=3000 # File size, in MB
data_dir="/disk0/dzung/data/"

for i in $(seq 1 ${max_pipe})
do
    dd if=/dev/urandom of=${data_dir}file${i} bs=1MB count=${size}
done

==> exp/real/pipeline.sh <==
#! /bin/bash

INPUT=$1
LOG=$2

./read_write "${INPUT}" "${INPUT}_2" "${LOG}"
./read_write "${INPUT}_2" "${INPUT}_3" "${LOG}"
./read_write "${INPUT}_3" "${INPUT}_4" "${LOG}"

==> exp/real/read_write.c <==
#include <stdio.h>
#include <stdlib.h>
#include <sys/time.h>
#include <string.h>

int main(int argc, char ** argv)
{

    if(argc != 4)
    {
        printf("usage: read_write <file_in> <file_out> <log_file>\n");
        return 1;
    }

    // Parse arguments
    char * in_file_name = argv[1];
    char * out_file_name = argv[2];
    char * log_file_name = argv[3];

    FILE * log_file = fopen(log_file_name, "a");

    struct timeval  start;
    struct timeval  end;

    gettimeofday(&start, NULL);
    // Get file size
    FILE * in_file = fopen(in_file_name, "rb");
    fseek(in_file, 0, SEEK_END);
    long fsize = ftell(in_file);
    fseek(in_file, 0, SEEK_SET);  

    // Read file in buffer
    char * buff = malloc(fsize + 1);
    fread(buff, fsize, 1, in_file);
    fclose(in_file);

    gettimeofday(&end, NULL);

    double read_start_in_mil = (start.tv_sec) * 1000 + (start.tv_usec) / 1000 ;
    double read_end_in_mil = (end.tv_sec) * 1000 + (end.tv_usec) / 1000 ;

    printf("Read %s in: %lf\n", in_file_name, (read_end_in_mil - read_start_in_mil) / 1000);
    printf("Avg read bw: %4.2lf MBps\n\n", fsize / ((read_end_in_mil - read_start_in_mil) * 1000));

    // Increment buffer
    gettimeofday(&start, NULL);
    long int i;
    for(i = 0 ; i < fsize ; i++)
        buff[i]++;
    gettimeofday(&end, NULL);

    double cpu_start_in_mil = (start.tv_sec) * 1000 + (start.tv_usec) / 1000 ;
    double cpu_end_in_mil = (end.tv_sec) * 1000 + (end.tv_usec) / 1000 ;

    gettimeofday(&start, NULL);
//     Write buffer
    FILE * out_file = fopen(out_file_name, "wb");
    fwrite(buff, fsize, 1, out_file);
    fclose(out_file);
    gettimeofday(&end, NULL);

    double write_start_in_mil = (start.tv_sec) * 1000 + (start.tv_usec) / 1000 ;
    double write_end_in_mil = (end.tv_sec) * 1000 + (end.tv_usec) / 1000 ;

    fprintf(log_file, "%lf, %lf, %lf, %lf, %lf, %lf\n",
        read_start_in_mil/1000, read_end_in_mil/1000,
        cpu_start_in_mil/1000, cpu_end_in_mil/1000,
        write_start_in_mil/1000, write_end_in_mil/1000);
    printf("Write %s in: %lf\n", out_file_name, (write_end_in_mil - write_start_in_mil) / 1000);
    printf("Avg write bw: %4.2lf MBps\n\n", fsize / ((write_end_in_mil - write_start_in_mil) * 1000));

    fclose(log_file);

    return 0;
}

==> exp/real/run_multi.sh <==
#! /bin/bash

rm -f export/*.*

#collectl -sCDnfM -omT --dskopts z --cpuopts z -i 1 --sep , -P -f export/collectl --procfilt P p &
#sleep 1
#atop -P MEM 1 500 > export/pipeline_mem_c.log &

max_pipe=32
data_dir="/disk0/dzung/data/"
log_dir="export/"

for no_pipe in $(seq 1 ${max_pipe})
do
    rm /disk0/dzung/data/file*_*
    echo "No of concurrent pipelines: ${no_pipe}."
    echo "Wait for dirty data to be flushed..."
    sleep 300
    echo 3 | sudo tee /proc/sys/vm/drop_caches
    echo "Cache cleared..."
    for pipe_idx in $(seq 1 ${no_pipe})
    do
        echo "read_start,read_end,cpu_start,cpu_end,write_start,write_end" \
            > "export/time_pipeline_${no_pipe}_${pipe_idx}.csv"
        echo "Start pipeline #${pipe_idx} ..."
        ./pipeline.sh "${data_dir}file${pipe_idx}" "${log_dir}time_pipeline_${no_pipe}_${pipe_idx}.csv" &
    done
    wait
done



==> exp/real/run_single.sh <==
#! /bin/bash

rm -f export/*.*
rm -f /disk0/dzung/input/*.*
rm -f /disk0/dzung/output/*.*

input="data/file1"
logfile="export/timestamps_pipeline.csv"
size=20000 #File size is in MB
logperiod=500 #in seconds

dd if=/dev/urandom of=${input} bs=1MB count=${size}

echo 3 | sudo tee /proc/sys/vm/drop_caches

collectl -sCDnfM -omT --dskopts z --cpuopts z -i 1 --sep , -P -f export/collectl --procfilt P p &
sleep 1
atop -P MEM 1 ${logperiod} > export/atop.log &

./pipeline.sh "${input}" "${logfile}"


==> exp/simgrid/run_multi.sh <==
#! /bin/bash

for i in $(seq 1 32)
do
    ./cmake-build-debug/my-executable data/platform-files/single_host.xml data/workflows/simple_wf.dax ${i}
done

==> exp/simgrid/src/PipelineWMS.cpp <==
/**
 * Copyright (c) 2017-2018. The WRENCH Team.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */

/**
 ** A Workflow Management System (WMS) implementation that operates as follows:
 **  - While the workflow is not done, repeat:
 **    - Pick a ready task if any
 **    - Submit it to the first available BareMetalComputeService as a job in a way that
 **       - Uses 5 cores
 **       - Reads the input file from the StorageService
 **       - Writes the output file from the StorageService
 **/

#include <iostream>

#include "PipelineWMS.h"

WRENCH_LOG_CATEGORY(custom_wms, "Log category for OneTaskAtATimeWMS");

namespace wrench {

    /**
     * @brief Constructor, which calls the super constructor
     *
     * @param compute_services: a set of compute services available to run tasks
     * @param storage_services: a set of storage services available to store files
     * @param hostname: the name of the host on which to start the WMS
     */
    PipelineWMS::PipelineWMS(const std::set<std::shared_ptr<ComputeService>> &compute_services,
                                         const std::set<std::shared_ptr<StorageService>> &storage_services,
                                         const std::string &hostname) : WMS(
            nullptr, nullptr,
            compute_services,
            storage_services,
            {}, nullptr,
            hostname,
            "one-task-at-a-time") {}

    /**
     * @brief main method of the OneTaskAtATimeWMS daemon
     *
     * @return 0 on completion
     *
     * @throw std::runtime_error
     */
    int PipelineWMS::main() {

        /* Set the logging output to GREEN */
        TerminalOutput::setThisProcessLoggingColor(TerminalOutput::COLOR_GREEN);

        WRENCH_INFO("WMS starting on host %s", Simulation::getHostName().c_str());
        WRENCH_INFO("About to execute a workflow with %lu tasks", this->getWorkflow()->getNumberOfTasks());

        /* Create a job manager so that we can create/submit jobs */
        auto job_manager = this->createJobManager();

        /* Get the first available bare-metal compute service and storage servic  */
        auto compute_service = *(this->getAvailableComputeServices<BareMetalComputeService>().begin());
        auto storage_service = *(this->getAvailableStorageServices().begin());

        /* While the workflow isn't done, repeat the main loop */
        while (not this->getWorkflow()->isDone()) {

            std::vector<wrench::WorkflowTask *> ready_tasks = this->getWorkflow()->getReadyTasks();

            for (auto ready_task : ready_tasks) {

                /* Create a standard job for the task */
                WRENCH_INFO("Creating a job for task %s", ready_task->getID().c_str());

                /* First, we need to create a map of file locations, stating for each file
                 * where is should be read/written */
                std::map<WorkflowFile *, std::shared_ptr<FileLocation>> file_locations;

                for (auto input_file : ready_task->getInputFiles()) {
                    file_locations[input_file] = FileLocation::LOCATION(storage_service);
                }
                for (auto output_file : ready_task->getOutputFiles()) {
                    file_locations[output_file] = FileLocation::LOCATION(storage_service);
                }

                std::map<std::string, std::string> compute_args;
                compute_args[ready_task->getID()] = "1"; // 1 core per task

                /* Create the job  */
                auto standard_job = job_manager->createStandardJob(ready_task, file_locations);

                // Create service-specific arguments
                std::map<std::string, std::string> batch_service_args;

                //   The job will run no longer than 1 hour
                batch_service_args["-t"] = "60";

                //   The job will run on 1 compute node
                batch_service_args["-N"] = "1";

                //   The job will use 1 core on each compute node
                batch_service_args["-c"] = "1";

                /* Submit the job to the compute service */
                WRENCH_INFO("Submitting the job to the compute service");
                job_manager->submitJob(standard_job, compute_service, compute_args);
            }

            /* Wait for a workflow execution event and process it. In this case we know that
                 * the event will be a StandardJobCompletionEvent, which is processed by the method
                 * processEventStandardJobCompletion() that this class overrides. */

//            printf("Wait for events\n\n");
            this->waitForAndProcessNextEvent();
        }

        WRENCH_INFO("Workflow execution complete");
        return 0;
    }

    /**
     * @brief Process a standard job completion event
     *
     * @param event: the event
     */
    void PipelineWMS::processEventStandardJobCompletion(std::shared_ptr<StandardJobCompletedEvent> event) {
        /* Retrieve the job that this event is for */
        auto job = event->standard_job;
        /* Retrieve the job's first (and in our case only) task */
        auto task = job->getTasks().at(0);
        WRENCH_INFO("A standard job has completed task %s", task->getID().c_str());
    }

    /**
     * @brief Process a standard job failure event
     *
     * @param event: the event
     */
    void PipelineWMS::processEventStandardJobFailure(std::shared_ptr<StandardJobFailedEvent> event) {
        // Retrieve the job that this event is for
        auto job = event->standard_job;
        std::cerr  << "Standard job failed ( cause: ";
        std::cerr << event->failure_cause->toString() << ")" <<  std::endl;
        // Print some message for each task in the job if it has failed
        std::cerr << "The following tasks have failed:";
        for (auto const &task : job->getTasks()) {
            if (task->getState() != WorkflowTask::COMPLETED) {
                std::cerr  << "  - " << task->getID() << std::endl;
            }
        }
    }


}


==> exp/simgrid/src/PipelineWMS.h <==
/**
 * Copyright (c) 2017-2018. The WRENCH Team.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */


#ifndef WRENCH_EXAMPLE_ONE_TASK_AT_A_TIME_H
#define WRENCH_EXAMPLE_ONE_TASK_AT_A_TIME_H

#include <wrench-dev.h>


namespace wrench {

    class Simulation;

    /**
     *  @brief A Workflow Management System (WMS) implementation (inherits from WMS)
     */
    class PipelineWMS : public WMS {

    public:
        // Constructor
        PipelineWMS(
                  const std::set<std::shared_ptr<ComputeService>> &compute_services,
                  const std::set<std::shared_ptr<StorageService>> &storage_services,
                  const std::string &hostname);

    protected:

        // Overriden method
        void processEventStandardJobCompletion(std::shared_ptr<StandardJobCompletedEvent>) override;
        void processEventStandardJobFailure(std::shared_ptr<StandardJobFailedEvent>) override;

    private:
        // main() method of the WMS
        int main() override;

    };
}
#endif //WRENCH_EXAMPLE_ONE_TASK_AT_A_TIME_H


==> exp/simgrid/src/SimpleSimulator.cpp <==
/**
 * Copyright (c) 2020. <ADD YOUR HEADER INFORMATION>.
 * Generated with the wrench-init.in tool.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */
#include <wrench.h>
#include "SimpleStandardJobScheduler.h"
#include "SimpleWMS.h"
#include "PipelineWMS.h"

static bool ends_with(const std::string &str, const std::string &suffix) {
    return str.size() >= suffix.size() && 0 == str.compare(str.size() - suffix.size(), suffix.size(), suffix);
}

wrench::Workflow *workflow_exp1(char *workflow_file) {

    wrench::Workflow *workflow;
    if (ends_with(workflow_file, "dax")) {
        workflow = wrench::PegasusWorkflowParser::createWorkflowFromDAX(workflow_file, "1000Gf");
    } else if (ends_with(workflow_file, "json")) {
        workflow = wrench::PegasusWorkflowParser::createWorkflowFromJSON(workflow_file, "1000Gf");
    } else {
        std::cerr << "Workflow file name must end with '.dax' or '.json'" << std::endl;
        exit(1);
    }
    return workflow;
}

wrench::Workflow *workflow_exp2(int num_pipes, int num_tasks, int core_per_task,
                                long flops, long file_size, long mem_required) {

    wrench::Workflow *workflow = new wrench::Workflow();

    for (int i = 0; i < num_pipes; i++) {

        /* Add workflow tasks */
        for (int j = 0; j < num_tasks; j++) {
            /* Create a task: 10GFlop, single core */
            auto task = workflow->addTask("task_" + std::to_string(i) + "_" + std::to_string(j),
                                         flops, 1, core_per_task, 1, mem_required);
        }

        /* Add workflow files */
        for (int j = 0; j < num_tasks + 1; j++) {
            workflow->addFile("file_" + std::to_string(i) + "_" + std::to_string(j), file_size);
        }

        /* Create tasks and set input/output files for each task */
        for (int j = 0; j < num_tasks; j++) {

            auto task = workflow->getTaskByID("task_" + std::to_string(i) + "_" + std::to_string(j));

            task->addInputFile(workflow->getFileByID("file_" + std::to_string(i) + "_" + std::to_string(j)));
            task->addOutputFile(workflow->getFileByID("file_" + std::to_string(i) + "_" + std::to_string(j + 1)));
        }
    }

    return workflow;
}

void export_output_exp1(wrench::SimulationOutput output, int num_tasks, std::string filename){
    auto read_start = output.getTrace<wrench::SimulationTimestampFileReadStart>();
    auto read_end = output.getTrace<wrench::SimulationTimestampFileReadCompletion>();
    auto write_start = output.getTrace<wrench::SimulationTimestampFileWriteStart>();
    auto write_end = output.getTrace<wrench::SimulationTimestampFileWriteCompletion>();
    auto task_start = output.getTrace<wrench::SimulationTimestampTaskStart>();
    auto task_end = output.getTrace<wrench::SimulationTimestampTaskCompletion>();

    FILE *log_file = fopen(filename.c_str(), "w");
    fprintf(log_file, "type, start, end\n");

    for (int i = 0; i < num_tasks; i++) {
//        std::cerr << "Task " << read_end[i]->getContent()->getTask()->getID()
//                  << " read completed in " << read_end[i]->getDate() - read_start[i]->getDate()
//                  << std::endl;
//        std::cerr << "Task " << read_end[i]->getContent()->getTask()->getID()
//                  << " write completed in " << write_end[i]->getDate() - write_start[i]->getDate()
//                  << std::endl;
        std::cerr << "Task " << read_end[i]->getContent()->getTask()->getID()
                  << " completed at " << task_end[i]->getDate()
                  << " in " << task_end[i]->getDate() - task_start[i]->getDate()
                  << std::endl;


        fprintf(log_file, "read, %lf, %lf\n", read_start[i]->getDate(), read_end[i]->getDate());
        fprintf(log_file, "write, %lf, %lf\n", write_start[i]->getDate(), write_end[i]->getDate());
    }

    fclose(log_file);
}

void export_output_exp2(wrench::SimulationOutput output, int num_tasks, std::string filename){
    auto read_start = output.getTrace<wrench::SimulationTimestampFileReadStart>();
    auto read_end = output.getTrace<wrench::SimulationTimestampFileReadCompletion>();
    auto write_start = output.getTrace<wrench::SimulationTimestampFileWriteStart>();
    auto write_end = output.getTrace<wrench::SimulationTimestampFileWriteCompletion>();
    auto task_start = output.getTrace<wrench::SimulationTimestampTaskStart>();
    auto task_end = output.getTrace<wrench::SimulationTimestampTaskCompletion>();

    FILE *log_file = fopen(filename.c_str(), "w");
    fprintf(log_file, "read_start, read_end, cpu_start, cpu_end, write_start, write_end\n");

    for (int i = 0; i < num_tasks; i++) {
        std::cerr << read_end[i]->getContent()->getTask()->getID()
                  << " started at " << task_start[i]->getDate()
                  << ", ended at " << task_end[i]->getDate()
                  << ", completed in " << task_end[i]->getDate() - task_start[i]->getDate()
                  << std::endl;

        fprintf(log_file, "%lf, %lf, %lf, %lf, %lf, %lf\n", read_start[i]->getDate(), read_end[i]->getDate(),
                read_end[i]->getDate(), write_start[i]->getDate(),
                write_start[i]->getDate(), write_end[i]->getDate());
    }

    fclose(log_file);
}

int main(int argc, char **argv) {

    // Declaration of the top-level WRENCH simulation object
    wrench::Simulation simulation;

    // Initialization of the simulation
    simulation.init(&argc, argv);

    // Parsing of the command-line arguments for this WRENCH simulation
    if (argc != 4) {
        std::cerr << "Usage: " << argv[0] << " <xml platform file> <workflow file> <number of pipelines>" << std::endl;
        exit(1);
    }

    // The first argument is the platform description file, written in XML following the SimGrid-defined DTD
    char *platform_file = argv[1];
    // The second argument is the workflow description file, written in XML using the DAX DTD
    char *workflow_file = argv[2];

    int no_pipe = std::atoi(argv[3]);

    // Reading and parsing the workflow description file to create a wrench::Workflow object
    std::cerr << "Loading workflow..." << std::endl;
//    wrench::Workflow *workflow = workflow_exp1(workflow_file);
    wrench::Workflow *workflow = workflow_exp2(no_pipe, 3, 1, 5000000000, 3000000000, 3000000000);

    std::cerr << "The workflow has " << workflow->getNumberOfTasks() << " tasks " << std::endl;

    // Reading and parsing the platform description file to instantiate a simulated platform
    std::cerr << "Instantiating SimGrid platform..." << std::endl;
    simulation.instantiatePlatform(platform_file);

    // Get a vector of all the hosts in the simulated platform
    std::vector<std::string> hostname_list = simulation.getHostnameList();

    // Instantiate a storage service
//  std::string storage_host = hostname_list[(hostname_list.size() > 2) ? 2 : 1];
    std::string storage_host = hostname_list[0];
    std::cerr << "Instantiating a SimpleStorageService on " << storage_host << "..." << std::endl;
    auto storage_service = simulation.add(new wrench::SimpleStorageService(storage_host, {"/"}));

    // Construct a list of hosts (in this example only one host)
//  std::string executor_host = hostname_list[(hostname_list.size() > 1) ? 1 : 0];
    std::string executor_host = hostname_list[0];
    std::vector<std::string> execution_hosts = {executor_host};

    // Create a list of storage services that will be used by the WMS
    std::set<std::shared_ptr<wrench::StorageService>> storage_services;
    storage_services.insert(storage_service);

    // Create a list of compute services that will be used by the WMS
    std::set<std::shared_ptr<wrench::ComputeService>> compute_services;

    std::string wms_host = hostname_list[0];
    // Instantiate a cloud service and add it to the simulation
    try {
        auto compute_service = new wrench::BareMetalComputeService(
                wms_host, execution_hosts, "", {}, {});

        compute_services.insert(simulation.add(compute_service));
    } catch (std::invalid_argument &e) {
        std::cerr << "Error: " << e.what() << std::endl;
        std::exit(1);
    }

    // Instantiate a WMS
    auto wms = simulation.add(new wrench::PipelineWMS(compute_services, storage_services, wms_host));
    wms->addWorkflow(workflow);

    // Instantiate a file registry service
//  std::string file_registry_service_host = hostname_list[(hostname_list.size() > 2) ? 1 : 0];
    std::string file_registry_service_host = hostname_list[0];
    std::cerr << "Instantiating a FileRegistryService on " << file_registry_service_host << "..." << std::endl;
    auto file_registry_service =
            new wrench::FileRegistryService(file_registry_service_host);
    simulation.add(file_registry_service);

    // It is necessary to store, or "stage", input files
    std::cerr << "Staging input files..." << std::endl;
    auto input_files = workflow->getInputFiles();
    try {
        for (auto const &f : input_files) {
            simulation.stageFile(f, storage_service);
        }
    } catch (std::runtime_error &e) {
        std::cerr << "Exception: " << e.what() << std::endl;
        return 0;
    }

    // Launch the simulation
    std::cerr << "Launching the Simulation..." << std::endl;
    try {
        simulation.launch();
    } catch (std::runtime_error &e) {
        std::cerr << "Exception: " << e.what() << std::endl;
        return 0;
    }
    std::cerr << "Simulation done!" << std::endl;

    simulation.getOutput().dumpUnifiedJSON(workflow, "export/unified_" + to_string(no_pipe) + ".json");

//    export_output_exp2(simulation.getOutput(), workflow->getNumberOfTasks(),
//            "timestamp_sim_exp2_100gb.csv");

    return 0;
}

==> exp/simgrid/src/SimpleStandardJobScheduler.cpp <==
/**
 * Copyright (c) 2020. <ADD YOUR HEADER INFORMATION>.
 * Generated with the wrench-init.in tool.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */
#include "SimpleStandardJobScheduler.h"

XBT_LOG_NEW_DEFAULT_CATEGORY(simple_scheduler, "Log category for Simple Scheduler");

/**
 * @brief Schedule and run a set of ready tasks on available cloud resources
 *
 * @param compute_services: a set of compute services available to run jobs
 * @param tasks: a map of (ready) workflow tasks
 *
 * @throw std::runtime_error
 */
void SimpleStandardJobScheduler::scheduleTasks(const std::set<std::shared_ptr<wrench::ComputeService>> &compute_services,
                                               const std::vector<wrench::WorkflowTask *> &tasks) {

  // Check that the right compute_services is passed
  if (compute_services.size() != 1) {
    throw std::runtime_error("This example Simple Scheduler requires a single compute service");
  }

  auto compute_service = *compute_services.begin();
std::shared_ptr<wrench::CloudComputeService> cloud_service;
if (not(cloud_service = std::dynamic_pointer_cast<wrench::CloudComputeService>(compute_service))) {
    throw std::runtime_error("This example Cloud Scheduler can only handle a cloud service");
}
for (auto task : tasks) {

   WRENCH_INFO("Trying to schedule ready task %s on a currently running VM", task->getID().c_str());

   // Try to run the task on one of compute services running on previously created VMs
   std::shared_ptr<wrench::BareMetalComputeService> picked_vm_cs = nullptr;
   for (auto const &vm_cs : this->compute_services_running_on_vms) {
       unsigned long num_idle_cores;
       try {
           num_idle_cores = vm_cs->getTotalNumIdleCores();
       } catch (wrench::WorkflowExecutionException &e) {
           // The service has some problem
           throw std::runtime_error("Unable to get the number of idle cores: " + e.getCause()->toString());
       }
       if (task->getMinNumCores() <= num_idle_cores) {
           picked_vm_cs = vm_cs;
           break;       }
   }

   // If no current running compute service on a VM can accommodate the task, try
   // to create a new one
   if (picked_vm_cs == nullptr) {
       WRENCH_INFO("No currently VM can support task %s, trying to create one...", task->getID().c_str());
       unsigned long num_idle_cores;       try {
           num_idle_cores = cloud_service->getTotalNumIdleCores();
       } catch (wrench::WorkflowExecutionException &e) {
           // The service has some problem
           throw std::runtime_error("Unable to get the number of idle cores: " + e.getCause()->toString());       }
       if (num_idle_cores >= task->getMinNumCores()) {
           // Create and start the best VM possible for this task
           try {
               WRENCH_INFO("Creating a VM with %ld cores", std::min(task->getMinNumCores(), num_idle_cores));
               auto vm = cloud_service->createVM(std::min(task->getMinNumCores(), num_idle_cores),
                   task->getMemoryRequirement());
               picked_vm_cs = cloud_service->startVM(vm);
               this->compute_services_running_on_vms.push_back(picked_vm_cs);
           } catch (wrench::WorkflowExecutionException &e) {
               throw std::runtime_error("Unable to create/start a VM: " + e.getCause()->toString());
           }
       } else {
           WRENCH_INFO("Not enough idle cores on the CloudComputeService to create a big enough VM for task %s", task->getID().c_str());
       }
   }

   // If no VM is available to run the task, then nevermind
   if (picked_vm_cs == nullptr) {
       continue;
   }

   WRENCH_INFO("Submitting task %s for execution on a VM", task->getID().c_str());

   // Submitting the task
   std::map<wrench::WorkflowFile *, std::shared_ptr<wrench::FileLocation>> file_locations;
   for (auto f : task->getInputFiles()) {
       file_locations.insert(std::make_pair(f, wrench::FileLocation::LOCATION(default_storage_service)));
   }
   for (auto f : task->getOutputFiles()) {
       file_locations.insert(std::make_pair(f, wrench::FileLocation::LOCATION(default_storage_service)));
   }
   auto job = this->getJobManager()->createStandardJob(task, file_locations);
   this->getJobManager()->submitJob(job, picked_vm_cs);

}
  WRENCH_INFO("Done with scheduling tasks as standard jobs");
}



==> exp/simgrid/src/SimpleStandardJobScheduler.h <==
/**
 * Copyright (c) 2020. <ADD YOUR HEADER INFORMATION>.
 * Generated with the wrench-init.in tool.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */
#ifndef MY_SIMPLESCHEDULER_H
#define MY_SIMPLESCHEDULER_H

#include <wrench-dev.h>

class SimpleStandardJobScheduler : public wrench::StandardJobScheduler {
public:
  SimpleStandardJobScheduler(std::shared_ptr<wrench::StorageService> default_storage_service) :
          default_storage_service(default_storage_service) {}

  void scheduleTasks(const std::set<std::shared_ptr<wrench::ComputeService>> &compute_services,
                     const std::vector<wrench::WorkflowTask *> &tasks);

private:
  std::shared_ptr<wrench::StorageService> default_storage_service;
  std::vector<std::shared_ptr<wrench::BareMetalComputeService>> compute_services_running_on_vms;
};

#endif //MY_SIMPLESCHEDULER_H



==> exp/simgrid/src/SimpleWMS.cpp <==
/**
 * Copyright (c) 2020. <ADD YOUR HEADER INFORMATION>.
 * Generated with the wrench-init.in tool.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */
#include <iostream>

#include "SimpleWMS.h"

XBT_LOG_NEW_DEFAULT_CATEGORY(simple_wms, "Log category for Simple WMS");

/**
 * @brief Create a Simple WMS with a workflow instance, a scheduler implementation, and a list of compute services
 */
SimpleWMS::SimpleWMS(std::unique_ptr<wrench::StandardJobScheduler> standard_job_scheduler,
                     std::unique_ptr<wrench::PilotJobScheduler> pilot_job_scheduler,
                     const std::set<std::shared_ptr<wrench::ComputeService>> &compute_services,
                     const std::set<std::shared_ptr<wrench::StorageService>> &storage_services,
                     const std::string &hostname) : wrench::WMS(
         std::move(standard_job_scheduler),
         std::move(pilot_job_scheduler),
         compute_services,
         storage_services,
         {}, nullptr,
         hostname,
         "simple") {}

/**
 * @brief main method of the SimpleWMS daemon
 */
int SimpleWMS::main() {

  wrench::TerminalOutput::setThisProcessLoggingColor(wrench::TerminalOutput::COLOR_GREEN);

  // Check whether the WMS has a deferred start time
  checkDeferredStart();

  WRENCH_INFO("About to execute a workflow with %lu tasks", this->getWorkflow()->getNumberOfTasks());

  // Create a job manager
  this->job_manager = this->createJobManager();

  // Create a data movement manager
  std::shared_ptr<wrench::DataMovementManager> data_movement_manager = this->createDataMovementManager();

  while (true) {
    // Get the ready tasks
    std::vector<wrench::WorkflowTask *> ready_tasks = this->getWorkflow()->getReadyTasks();

    // Get the available compute services
    auto compute_services = this->getAvailableComputeServices<wrench::ComputeService>();

    if (compute_services.empty()) {
      WRENCH_INFO("Aborting - No compute services available!");
      break;
    }

    // Run ready tasks with defined scheduler implementation
    this->getStandardJobScheduler()->scheduleTasks(compute_services, ready_tasks);

    // Wait for a workflow execution event, and process it
    try {
      this->waitForAndProcessNextEvent();
    } catch (wrench::WorkflowExecutionException &e) {
      WRENCH_INFO("Error while getting next execution event (%s)... ignoring and trying again",
                   (e.getCause()->toString().c_str()));
      continue;
    }

    if (this->getWorkflow()->isDone()) {
      break;
    }
  }

  wrench::S4U_Simulation::sleep(10);

  this->job_manager.reset();

  return 0;
}




==> exp/simgrid/src/SimpleWMS.h <==
/**
 * Copyright (c) 2020. <ADD YOUR HEADER INFORMATION>.
 * Generated with the wrench-init.in tool.
 *
 * This program is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 */
#ifndef MY_SIMPLEWMS_H
#define MY_SIMPLEWMS_H

#include <wrench-dev.h>

class Simulation;

/**
 *  @brief A simple WMS implementation
 */
class SimpleWMS : public wrench::WMS {
public:
    SimpleWMS(std::unique_ptr<wrench::StandardJobScheduler> standard_job_scheduler,
              std::unique_ptr<wrench::PilotJobScheduler> pilot_job_scheduler,
              const std::set<std::shared_ptr<wrench::ComputeService>> &compute_services,
              const std::set<std::shared_ptr<wrench::StorageService>> &storage_services,
              const std::string &hostname);

private:
    int main() override;

    /** @brief The job manager */
    std::shared_ptr<wrench::JobManager> job_manager;
};

#endif //MY_SIMPLEWMS_H



==> gen_fig.py <==
import os
import sys
sys.path.append(os.path.abspath("result/single/"))
sys.path.append(os.path.abspath("result/multi/"))


# ======== Single-threaded experiment results ==========
os.chdir("result/single")
import result.single.plot_memprof as plot_memprof
import result.single.plot_error as plot_error
import result.single.plot_cache as plot_cache

# Generate memory profiling comparision between 20GB and 100GB inputs.
# xmax is set to 165 and 1300
plot_memprof.compare_plot([20, 100], [165, 1300])
# Generate simulation errors with 20GB and 100GB inputs
plot_error.plot_error()
# Generate amount of cached data with 20GB and 100GB inputs
plot_cache.plot_cache_v2()

# ======== Multi-threaded experiment results ==========
os.chdir("../multi")
import result.multi.process_result as multi_result
# Generate figures of experiment with local file system
multi_result.result_local(rep_no=5)
# Generate figures of experiment with NFS
multi_result.result_nfs(rep_no=5)
# runtime plots
multi_result.run_time()

# ======== Nighres experiment results ==========
os.chdir("../nighres")
import result.nighres.process_result as nighres_result
nighres_result.plot_error()


==> generate_figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate svg and pdf figures from experiment results."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import sys\n",
    "sys.path.append(os.path.abspath(\"result/single/\"))\n",
    "sys.path.append(os.path.abspath(\"result/multi/\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Single-threaded experiment results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import result.single.plot_memprof as plot_memprof\n",
    "import result.single.plot_error as plot_error\n",
    "import result.single.plot_cache as plot_cache\n",
    "os.chdir(\"result/single\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate figures of 20GB and 100GB input files with the makespan of 200 and 1300 seconds."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x648 with 6 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_memprof.compare_plot([20, 100], [200, 1300])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generete figures of simulation errors"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x158.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_error.plot_error()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Generate figures of cache files with 100GB input file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 792x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_cache.plot_cache_v2()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results of multi-threaded application on local file system"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "os.chdir(\"../multi\")\n",
    "import result.multi.process_result as multi_result\n",
    "multi_result.result_local(rep_no=5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Results of multi-threaded application on NFS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "multi_result.result_nfs(rep_no=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> generate_figures.sh <==
#!/usr/bin/env bash

set -e
set -u

function die(){
    echo $*
    exit 1
}
type inkscape &>/dev/null || die "Cannot find inkscape"
for folder in figures result/single/figures result/multi/figures
do
    for i in $folder/*.svg
    do
        name=$(basename $i .svg)
        command="inkscape $i -o ${folder}/${name}.pdf"
        echo ${command}
        ${command} || die "Failed"
    done
done


==> result/multi/local/gantt_plot.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd


def parse_pipeline(filename):
    df = pd.read_csv(filename)
    task_1 = {
        "read_start": df["read_start"][0],
        "read_end": df["read_end"][0],
        "cpu_start": df["cpu_start"][0],
        "cpu_end": df["cpu_end"][0],
        "write_start": df["write_start"][0],
        "write_end": df["write_end"][0]
    }
    task_2 = {
        "read_start": df["read_start"][1],
        "read_end": df["read_end"][1],
        "cpu_start": df["cpu_start"][1],
        "cpu_end": df["cpu_end"][1],
        "write_start": df["write_start"][1],
        "write_end": df["write_end"][1]
    }
    task_3 = {
        "read_start": df["read_start"][2],
        "read_end": df["read_end"][2],
        "cpu_start": df["cpu_start"][2],
        "cpu_end": df["cpu_end"][2],
        "write_start": df["write_start"][2],
        "write_end": df["write_end"][2]
    }

    return [task_1, task_2, task_3]


def gantt_plot(no_pipelines=32):
    pipelines = [parse_pipeline("real/only_5/time_pipeline_%d_%d.csv" % (no_pipelines, i + 1)) for i in
                 range(no_pipelines)]

    fig, ax = plt.subplots()

    starts = [min(task1["read_start"], task2["read_start"], task3["read_start"]) for (task1, task2, task3) in pipelines]
    start = min(starts)

    for i in range(no_pipelines):
        tasks = pipelines[i]
        for j in range(3):
            task = tasks[j]
            ax.broken_barh([(task["read_start"] - start, task["read_end"] - task["read_start"]),
                            (task["cpu_start"] - start, task["cpu_end"] - task["cpu_start"]),
                            (task["write_start"] - start, task["write_end"] - task["write_start"])],
                           (10 * i + j * 3, 3),
                           facecolors=('tab:purple', 'tab:orange', 'tab:cyan'),
                           alpha=0.7)
    ax.grid(True)
    # plt.xticks([])
    plt.yticks([])
    plt.xlabel("Time (s)")
    plt.ylabel("Tasks")
    plt.title("no. pipelines = %d" % no_pipelines)
    plt.legend()
    plt.tight_layout()
    plt.show()


# gantt_plot(5)

==> result/multi/process_result.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import csv
import json
import seaborn as sns

real_color = "#90C987"
wrench_color = "#994F88"
wrench_cache_color = "#1965B0"


def parse_single_pipeline(filename):
    """
    :param filename:
    :return: tuple (start, end, readtime, writetime)
    """
    df = pd.read_csv(filename)
    readtime = sum(df["read_end"] - df["read_start"])
    writetime = sum(df["write_end"] - df["write_start"])

    return min(df["read_start"]), max(df["write_end"]), readtime, writetime


def aggregate_result(folder, no_pipeline):
    """

    :param folder:
    :param no_pipeline:
    :return: makespan, total_readtime, total_writetime
    """

    makespan = 0
    readtime = 0
    writetime = 0
    for i in range(no_pipeline):
        filename = "%s/time_pipeline_%d_%d.csv" % (folder, no_pipeline, i + 1)
        start, end, read, write = parse_single_pipeline(filename)
        makespan += end - start
        readtime += read
        writetime += write

    return no_pipeline, makespan, readtime, writetime


def export_real_results(folder, filename, missing_points=False):
    """
    Export aggregated results for each repetition of read execution
    :param folder:
    :param filename: aggregated results file
    :param step: increment step of number of pipelines
    :param missing_points: true if not all numbers of pipelines are run, this is the case of local storage (Exp2)
    :return:
    """
    file = "%s%s" % (folder, filename)
    with open(file, 'w', newline='') as csvfile:
        writer = csv.writer(csvfile)
        writer.writerow(["no_pipeline", "makespan", "readtime", "writetime"])
        if missing_points:
            no_pipelines = [1] + list(range(6, 17)) + [21, 26, 31]
        else:
            no_pipelines = list(range(1, 33))
        for i in no_pipelines:
            writer.writerow(list(aggregate_result(folder, i)))


def export_simgrid_result(folder, filename):
    exported_file = "%s%s" % (folder, filename)
    with open(exported_file, 'w', newline='') as csvfile:
        writer = csv.writer(csvfile)
        writer.writerow(["no_pipeline", "makespan", "readtime", "writetime"])
        for i in range(32):
            dump_file = "%sdump_%d.json" % (folder, i + 1)
            writer.writerow(list(parse_simgrid_result(dump_file, i + 1)))


def parse_simgrid_result(filename, no_pipeline):
    with open(filename) as json_file:
        res = json.load(json_file)
        tasks = res["workflow_execution"]["tasks"]

        makespan = sum([task["whole_task"]["end"] - task["whole_task"]["start"] for task in tasks])
        read = sum([sum([read["end"] - read["start"] for read in task["read"]]) for task in tasks])
        write = sum([sum([write["end"] - write["start"] for write in task["write"]]) for task in tasks])

    return no_pipeline, makespan, read, write


def suplot_prop(ax, real_dir, wrench_dir, propname, title, ylabel, rep_no=1, xmax=32):
    # Real execution
    real_df = pd.DataFrame()
    no_pipeline_real = pd.Series()
    for i in range(rep_no):
        df = pd.read_csv("%s/%d/aggregated.csv" % (real_dir, i + 1))
        if no_pipeline_real.empty:
            no_pipeline_real = df["no_pipeline"]
        real_df[i + 1] = df[propname]

    mean_df = real_df.mean(axis=1)
    max_df = real_df.max(axis=1)
    min_df = real_df.min(axis=1)

    # Simulation
    simg_org_df = pd.read_csv("%s/original/aggregated.csv" % wrench_dir)
    simg_ext_df = pd.read_csv("%s/pagecache/aggregated.csv" % wrench_dir)
    simg_org_show = simg_org_df[simg_org_df["no_pipeline"] <= xmax]
    simg_ext_show = simg_ext_df[simg_ext_df["no_pipeline"] <= xmax]
    no_pipeline_sim = simg_org_df["no_pipeline"][simg_org_df["no_pipeline"] <= xmax]

    # Plot real
    ax.plot(no_pipeline_real, mean_df / no_pipeline_real, color=real_color, linewidth=2, label="Real execution mean")
    # ax.plot(no_pipeline_df, max_df / no_pipeline_df, color="green", linewidth=1, alpha=0.5)
    # ax.plot(no_pipeline_df, min_df / no_pipeline_df, color="green", linewidth=1, alpha=0.5)
    ax.fill_between(no_pipeline_real, min_df / no_pipeline_real, max_df / no_pipeline_real, facecolor=real_color,
                    alpha=0.5,
                    label="Real execution min-max interval (5 repetitions)")

    # Plot sim
    ax.plot(no_pipeline_sim, simg_org_show[propname] / no_pipeline_sim, linewidth=2, color=wrench_color, label="WRENCH")
    ax.plot(no_pipeline_sim, simg_ext_show[propname] / no_pipeline_sim, linewidth=2, color=wrench_cache_color,
            label="WRENCH-cache")

    ax.set_title(title)
    ax.set_xlabel("Concurrent applications")
    if ylabel:
        ax.set_ylabel("time (s)")


def result_local(rep_no=1):
    for i in range(rep_no):
        export_real_results("local/real_step5/%d/" % (i + 1), "aggregated.csv", missing_points=True)

    export_simgrid_result("local/wrench/original/", "aggregated.csv")
    export_simgrid_result("local/wrench/pagecache/", "aggregated.csv")
    plt.rcParams.update({'font.size': 8})
    fig, (ax1, ax2) = plt.subplots(figsize=(10, 5), ncols=2, nrows=1)

    suplot_prop(ax1, "local/real_step5/", "local/wrench/", "readtime", "Read time", True, rep_no=rep_no, xmax=31)
    suplot_prop(ax2, "local/real_step5/", "local/wrench/", "writetime", "Write time", False, rep_no=rep_no, xmax=31)

    ax1.set_ylim(bottom=0, top=1500)
    ax2.set_ylim(bottom=0, top=1500)

    plt.legend(loc='upper center', bbox_to_anchor=(-0.2, 1.18), ncol=4)
    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.7, wspace=0.4)
    plt.savefig("figures/multi_local.pdf", format="pdf")
    plt.savefig("figures/multi_local.svg", format="svg")

    # plt.show()


def result_nfs(rep_no=1):
    for i in range(rep_no):
        export_real_results("nfs/real/%d/" % (i + 1), "aggregated.csv")

    export_simgrid_result("nfs/wrench/original/", "aggregated.csv")
    export_simgrid_result("nfs/wrench/pagecache/", "aggregated.csv")
    plt.rcParams.update({'font.size': 8})
    fig, (ax1, ax2) = plt.subplots(figsize=(10, 5), ncols=2, nrows=1)

    suplot_prop(ax1, "nfs/real/", "nfs/wrench/", "readtime", "Read time", True, rep_no=rep_no)
    suplot_prop(ax2, "nfs/real/", "nfs/wrench/", "writetime", "Write time", False, rep_no=rep_no)

    ax1.set_ylim(bottom=0, top=1500)
    ax2.set_ylim(bottom=0, top=1500)

    plt.legend(loc='upper center', bbox_to_anchor=(-0.1, 1.2), ncol=4)
    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.7, wspace=0.4)
    plt.savefig("figures/multi_nfs.pdf", format="pdf")
    plt.savefig("figures/multi_nfs.svg", format="svg")

    # plt.show()


def run_time():
    # WRENCH data
    local_org_df = pd.read_csv("local/wrench/run_time_original.csv")
    nfs_org_df = pd.read_csv("nfs/wrench/run_time_original.csv")
    org_df = pd.concat([local_org_df, nfs_org_df])

    # WRENCH-cache data
    local_cache_df = pd.read_csv("local/wrench/run_time_pagecache.csv")
    nfs_cache_df = pd.read_csv("nfs/wrench/run_time_pagecache.csv")

    fig, ax1 = plt.subplots(figsize=(5, 5), ncols=1, nrows=1)
    plt.rcParams.update({'font.size': 8})

    from scipy import stats

    ax1.set_ylim(top=2)
    s = 10

    # WRENCH original
    slope, intercept, r_value, p_value, std_err = stats.linregress(org_df["no_pipeline"], org_df["run_time"])
    print(f'WRENCH original: p={p_value}')
    ax1.scatter(local_org_df["no_pipeline"], local_org_df["run_time"],
                label="WRENCH (local)", s=s, color=wrench_color)
    ax1.scatter(nfs_org_df["no_pipeline"], nfs_org_df["run_time"],
                label="WRENCH (NFS)", s=s, color=wrench_color, facecolor="none")
    ax1.plot(org_df["no_pipeline"], intercept + slope * org_df["no_pipeline"], lw=1, color=wrench_color)
    plt.text(20, 0.1, f'y={round(slope,2)}x+{round(intercept,2)}', color=wrench_color)

    # WRENCH-cache Local I/Os
    slope, intercept, r_value, p_value, std_err = stats.linregress(local_cache_df["no_pipeline"],
                                                                   local_cache_df["run_time"])
    print(f'WRENCH-cache local: p={p_value}')
    ax1.plot(local_cache_df["no_pipeline"], intercept + slope * local_cache_df["no_pipeline"],
             color=wrench_cache_color, lw=1)
    ax1.scatter(local_cache_df["no_pipeline"], local_cache_df["run_time"],
                label="WRENCH-cache (local)", s=s, color=wrench_cache_color)
    plt.text(17, 1, f'y={round(slope,2)}x{round(intercept,2)}', color=wrench_cache_color)

    # WRENCH-cache NFS
    slope, intercept, r_value, p_value, std_err = stats.linregress(nfs_cache_df["no_pipeline"],
                                                                   nfs_cache_df["run_time"])
    print(f'WRENCH-cache NFS: p={p_value}')
    ax1.plot(nfs_cache_df["no_pipeline"], intercept + slope * nfs_cache_df["no_pipeline"],
             color=wrench_cache_color, lw=1, linestyle='dotted')
    ax1.scatter(nfs_cache_df["no_pipeline"], nfs_cache_df["run_time"],
                label="WRENCH-cache (NFS)", s=s, color=wrench_cache_color, facecolor="none")
    plt.text(27, 0.8, f'y={round(slope,2)}x{round(intercept,2)}', color=wrench_cache_color)

    plt.xlabel("Concurrent applications")
    plt.ylabel("Simulation time (seconds)")
    plt.legend()

    plt.savefig("figures/simulation_time.pdf", format="pdf")
    plt.savefig("figures/simulation_time.svg", format="svg")


==> result/nighres/process_result.py <==
import json
import matplotlib.pyplot as plt
import numpy as np

def parse_time_real(logfile, sum_file):
    with open(logfile, "r") as logfile:
        log = json.load(logfile)

        summary = {}
        for task in log:
            makespan = log[task]["makespan"][0]["duration"]

            read_total = 0
            write_total = 0
            for fileread in log[task]["read"]:
                read_total += fileread["duration"]
            for filewrite in log[task]["write"]:
                write_total += filewrite["duration"]

            summary[task] = {
                "cputime": makespan - read_total - write_total,
                "read": read_total,
                "write": write_total
            }

    with open(sum_file, "w") as outfile:
        json.dump(summary, outfile)


def parse_time_wrench(dumpfile, sum_file):
    with open(dumpfile, "r") as logfile:
        log = json.load(logfile)

        summary = {}
        for task in log["workflow_execution"]["tasks"]:
            makespan = task["whole_task"]["end"] - task["whole_task"]["start"]

            read_start = min(read["start"] for read in task["read"])
            read_end = max(read["end"] for read in task["read"])
            read_duration = read_end - read_start

            write_start = min(write["start"] for write in task["write"])
            write_end = max(write["end"] for write in task["write"])
            write_duration = write_end - write_start

            summary[task["task_id"]] = {
                "cputime": makespan - write_duration - read_duration,
                "read": read_duration,
                "write": write_duration
            }

    with open(sum_file, "w") as outfile:
        json.dump(summary, outfile)


def parse_task_real(logfile, sum_file):
    with open(logfile, "r") as logfile:
        log = json.load(logfile)

        summary = {}
        for task in log:
            _input = {}
            _output = {}
            for fileread in log[task]["read"]:
                _input[fileread["filename"]] = fileread["filesize"]
            for filewrite in log[task]["write"]:
                _output[filewrite["filename"]] = filewrite["filesize"]

            summary[task] = {
                "input": _input,
                "output": _output
            }

    with open(sum_file, "w") as outfile:
        json.dump(summary, outfile)


def grouped_bar_chart(ax, labels, xlabel, ylabel, *argv):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars
    bars = len(argv)

    for i in range(len(argv)):
        arg = argv[i]
        plt.bar(x + (2 * i + 1 - bars) * width / 2, arg[1], width, label=arg[0], color=arg[2])

    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylim(bottom=0)


def plot_error():
    real_log_file = "real/timelog_sub001_sess1.json"
    real_time_file = "real/summary_real_time_sub001_sess1.json"

    wrench_log_file = "wrench/original/dump_nighres_original_sim_time.json"
    wrench_time_file = "wrench/original/summary_wrench_nighres_original.json"

    wrench_cache_log_file = "wrench/pagecache/dump_nighres_pagecache_sim_time.json"
    wrench_cache_time_file = "wrench/pagecache/summary_wrench_nighres_pagecache.json"

    parse_time_real(real_log_file, real_time_file)
    parse_task_real(real_log_file, "real/summary_file_sub001_sess1.json")

    parse_time_wrench(wrench_log_file, wrench_time_file)
    parse_time_wrench(wrench_cache_log_file, wrench_cache_time_file)

    tasks = ["mp2rage_skullstripping", "mgdm_segmentation", "extract_brain_region", "cruise_cortex_extraction"]

    # reads_real = []
    # reads_wrench = []
    # reads_wrench_cache = []
    # writes_real = []
    # writes_wrench = []
    # writes_wrench_cache = []

    real_arr = []
    wrench_arr = []
    wrench_cache_arr = []

    with open(real_time_file, "r") as time_file:
        real = json.load(time_file)
        for task_id in tasks:
            # reads_real.append(real[task_id]["read"])
            # writes_real.append(real[task_id]["write"])
            real_arr.append(real[task_id]["read"])
            real_arr.append(real[task_id]["write"])

    with open(wrench_time_file, "r") as time_file:
        wrench = json.load(time_file)
        for task_id in tasks:
            # reads_wrench.append(wrench[task_id]["read"])
            # writes_wrench.append(wrench[task_id]["write"])
            wrench_arr.append(wrench[task_id]["read"])
            wrench_arr.append(wrench[task_id]["write"])

    with open(wrench_cache_time_file, "r") as time_file:
        wrench_cache = json.load(time_file)
        for task_id in tasks:
            # reads_wrench_cache.append(wrench_cache[task_id]["read"])
            # writes_wrench_cache.append(wrench_cache[task_id]["write"])
            wrench_cache_arr.append(wrench_cache[task_id]["read"])
            wrench_cache_arr.append(wrench_cache[task_id]["write"])


    # print("WRENCH Read errors:")
    # print(abs(np.array(reads_wrench) - np.array(reads_real)) / np.array(reads_real) % 100)
    # print("WRENCH-cache Read errors:")
    # print(abs(np.array(reads_wrench_cache) - np.array(reads_real)) / np.array(reads_real)% 100)
    #
    # print("\nWRENCH Write errors:")
    # print(abs(np.array(writes_wrench) - np.array(writes_real)) / np.array(writes_real)% 100)
    # print("WRENCH-cache Write errors:")
    # print(abs(np.array(writes_wrench_cache) - np.array(writes_real)) / np.array(writes_real)% 100)

    plt.rcParams.update({'font.size': 12})
    fig, ax = plt.subplots(figsize=(9, 4))
    wrench_error = abs(np.array(wrench_arr) - np.array(real_arr)) / np.array(real_arr) * 100
    wrench_cache_error = abs(np.array(wrench_cache_arr) - np.array(real_arr)) / np.array(real_arr) * 100

    labels = ["Read 1", "Write 1", "Read 2", "Write 2", "Read 3", "Write 3", "Read 4", "Write 4"]
    # labels = ["Read 1", "Read 2", "Read 3",  "Read 4"]
    # labels = ["Write 1", "Write 2", "Write 3",  "Write 4"]
    grouped_bar_chart(ax, labels, "", "error (%)",  ("WRENCH", wrench_error, '#994F88'),
                      ("WRENCH-cache", wrench_cache_error, '#1965B0'))
    lgd = plt.legend(loc='upper center', bbox_to_anchor=(0.55, 1), ncol=2)

    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.85, wspace=0.3)

    plt.savefig("figures/nighres_errors.svg", format="svg", bbox_extra_artists=(lgd,), bbox_inches='tight')
    plt.savefig("figures/nighres_errors.pdf", format="pdf", bbox_extra_artists=(lgd,), bbox_inches='tight')
    # plt.show()


==> result/single/evaluate.py <==
import log_parse


def get_atop_mem_prop(time_log, mem_log, key):
    """
    :param time_log: real time log tuple
    :param mem_log: real mem log dictionary
    :param key: key of the memory property to be returned
    :return: list of values of mem properties corresponding to task end time in log
    """

    task_ends = [task[2] for task in time_log]
    start = time_log[0][1]

    arr = mem_log[key]
    result = []
    for i in range(len(task_ends)):
        time = task_ends[i] - start
        prop = arr[int(time)] + (arr[int(time) + 1] - arr[int(time)]) * (time - int(time))
        result.append(prop)

    return result


def get_sim_mem_prop(time_log, mem_log, key):
    """
    :param time_log: simulation time log tuple
    :param mem_log: simulation mem log dictionary
    :param key: key of the memory property to be returned
    :return: list of values of mem properties corresponding to task end time in log
    """

    task_ends = [task[2] for task in time_log]
    result = []
    for i in range(len(task_ends)):
        idx = mem_log["time"].index(task_ends[i])
        if idx >= 0:
            result.append(mem_log[key][idx])
        else:
            result.append(-1000)

    return result


def task_time_error(realtime_logfile, simtime_logfile):
    real_time = log_parse.read_timelog(realtime_logfile, skip_header=False)
    sim_time = log_parse.read_timelog(simtime_logfile)

    time_acc = []

    for i in range(len(sim_time)):
        sim = sim_time[i][2] - sim_time[i][1]
        real = real_time[i][2] - real_time[i][1]
        time_acc.append(abs(sim - real) / real)

    return time_acc


# def mem_error(real_time_logfile, sim_time_logfile, real_mem_logfile, sim_mem_logfile):
#     real_time_log = log_parse.read_timelog(real_time_logfile, skip_header=False)
#     real_mem_log = log_parse.read_atop_log(real_mem_logfile)
#
#     real_dirty_amt = [amt for amt in get_atop_mem_prop(real_time_log, real_mem_log, "dirty_data")]
#     real_cache_amt = [amt for amt in get_atop_mem_prop(real_time_log, real_mem_log, "cache")]
#
#     print("real:")
#     print(get_atop_mem_prop(real_time_log, real_mem_log, "dirty_data"))
#
#     sim_time_log = log_parse.read_timelog(sim_time_logfile)
#     sim_mem_log = log_parse.read_sim_log(sim_mem_logfile)
#
#     sim_dirty_amt = get_sim_mem_prop(sim_time_log, sim_mem_log, "dirty")
#     sim_cache_amt = get_sim_mem_prop(sim_time_log, sim_mem_log, "cache")
#
#     print("sim:")
#     print(sim_dirty_amt)
#
#     dirty_err = [abs(sim - real) / real for real, sim in zip(real_dirty_amt, sim_dirty_amt)]
#     cache_err = [abs(sim - real) / real for real, sim in zip(real_cache_amt, sim_cache_amt)]
#
#     return dirty_err, cache_err


==> result/single/log_parse.py <==
import csv


def read_timelog(filename, skip_header=True):
    result = []

    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        if skip_header:
            next(csv_reader)

        for line in csv_reader:
            result.append((line[0], float(line[1]), float(line[2])))

    return result


def read_atop_log(filename, dirty_ratio=0.2, dirty_bg_ratio=0.1):
    sys_mem = []
    free_mem = []
    used_mem = []
    cache_used = []
    dirty_data = []
    avai_mem = []
    dirty_threshold = []
    dirty_bg_threshold = []

    f = open(filename)
    lines = f.readlines()
    for i in range(len(lines)):
        line = lines[i]
        if line.startswith("MEM"):
            values = line.split(" ")

            sys_mem_mb = int(values[7]) * 4096 / 1000 ** 3
            sys_mem.append(sys_mem_mb)

            cache_in_mb = int(values[9]) * 4096 / 1000 ** 3
            cache_used.append(cache_in_mb)

            dirty_amt_mb = int(values[12]) * 4096 / 1000 ** 3
            dirty_data.append(dirty_amt_mb)

            free_mem_mb = int(values[8]) * 4096 / 1000 ** 3
            free_mem.append(free_mem_mb)

            used_mem.append(sys_mem_mb - free_mem_mb)

            available_mb = free_mem_mb + cache_in_mb - dirty_amt_mb
            avai_mem.append(available_mb)

            dirty_threshold.append(dirty_ratio * available_mb)
            dirty_bg_threshold.append(dirty_bg_ratio * available_mb)

    return {
        "total": sys_mem,
        "used_mem": used_mem,
        "cache": cache_used,
        "dirty_data": dirty_data,
        "avai_mem": avai_mem,
        "free_mem": free_mem,
        "dirty_ratio": dirty_threshold,
        "dirty_bg_ratio": dirty_bg_threshold
    }


def read_sim_log(filename):
    time = []
    total = []
    cache = []
    dirty = []
    used = []

    with open(filename) as csv_file:
        csv_reader = csv.reader(csv_file, delimiter=',')
        next(csv_reader)

        for line in csv_reader:
            time.append(float(line[0]))
            total.append(float(line[1]) / 1000)
            dirty.append(float(line[2]) / 1000)
            cache.append(float(line[3]) / 1000)
            used.append(float(line[4]) / 1000)

    return {
        "time": time,
        "total": total,
        "dirty": dirty,
        "cache": cache,
        "used": used
    }


==> result/single/plot_cache.py <==
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.patches import Patch


def plot_cache(ax, real_file, sim_file, patterns, ylabel, color_real="#90C987", color_wrench="#1965B0"):
    index = ["file_1", "file_2", "file_3", "file_4"]
    columns = ["Read 1", "Write 1", "Read 2", "Write 2", "Read 3", "Write 3"]

    df_real = pd.read_csv(real_file, index_col="task")
    df_sim = pd.read_csv(sim_file, index_col="task")

    # plt.rcParams.update({'hatch.color': 'green'})
    df_real[index].plot.bar(stacked=True, rot=0, edgecolor='green', color=color_real, ax=ax, position=1, width=0.3, legend=False, linewidth=0.5)
    # plt.rcParams.update({'hatch.color': 'blue'})
    df_sim[index].plot.bar(stacked=True, rot=0, edgecolor='blue', color=color_wrench, ax=ax, position=0, width=0.3, legend=False, linewidth=0.5)

    if ylabel:
        ax.set_ylabel("memory (GB)")
    ax.set_xticklabels(columns)

    bars = ax.patches
    hatches = []  # list for hatches in the order of the bars
    for h in patterns:  # loop over patterns to create bar-ordered hatches
        for i in range(len(columns)):
            hatches.append(h)
    for h in patterns:  # loop over patterns to create bar-ordered hatches
        for i in range(len(columns)):
            hatches.append(h)
    for bar, hatch in zip(bars, hatches):  # loop over bars and hatches to set hatches in correct order
        bar.set_hatch(hatch)

    x_axis = ax.xaxis
    x_axis.label.set_visible(False)
    ax.set_xlim(left=-0.5)
    ax.set_ylim(top=180)


def plot_cache_v2():

    files = ["file 1", "file 2", "file 3", "file 4"]
    envs = ["Real execution", "WRENCH-cache"]
    patterns = ["", "...", "///", "\\\\\\"]
    color_real = "#90C987"
    color_wrench = "#1965B0"

    fig, (ax1, ax2) = plt.subplots(figsize=(11, 3), ncols=2, nrows=1)
    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.8, wspace=0.1)
    plt.rcParams.update({'font.size': 9})

    plot_cache(ax1, "fincore/real_20gb.csv", "fincore/sim_20gb.csv", patterns, ylabel=True)
    plot_cache(ax2, "fincore/real_100gb.csv", "fincore/sim_100gb.csv", patterns, ylabel=False)

    legend_elements = [Patch(facecolor=color_real),
                       Patch(facecolor=color_wrench),
                       Patch(facecolor='w', hatch="", edgecolor='k'),
                       Patch(facecolor='w', hatch="...", edgecolor='k'),
                       Patch(facecolor='w', hatch="///", edgecolor='k'),
                       Patch(facecolor='w', hatch="\\\\\\", edgecolor='k')]

    ax1.set_title("20 GB")
    ax2.set_title("100 GB")

    plt.legend(legend_elements, envs + files, ncol=6, loc='upper center', bbox_to_anchor=(-0.1, 1.3))
    plt.savefig("figures/cached_files.svg", format="svg")
    plt.savefig("figures/cached_files.pdf", format="pdf")

    # plt.show()


==> result/single/plot_error.py <==
import evaluate
import matplotlib.pyplot as plt
import numpy as np


def grouped_bar_chart(ax, labels, xlabel, ylabel, *argv):
    x = np.arange(len(labels))  # the label locations
    width = 0.2  # the width of the bars
    bars = len(argv)

    for i in range(len(argv)):
        arg = argv[i]
        ax.bar(x + (2 * i + 1 - bars) * width / 2, arg[1], width, label=arg[0], color=arg[2])

    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    ax.set_xticks(x)
    ax.set_xticklabels(labels)
    ax.set_ylim(bottom=0, top=700)


def plot_task_error(ax, size, ylabel):
    labels = ["Read 1", "Write 1", "Read 2", "Write 2", "Read 3", "Write 3"]

    # atop_file =     "log/cluster/100gb/atop_mem.log"
    real_time_log = "real/%dgb/timestamps.csv" % size
    sim_py_log = "pysim/%dgb_sim_time.csv" % size
    wrench_org_log = "wrench/original/%dgb_sim_time.csv" % size
    wrench_ext_log = "wrench/pagecache/%dgb_sim_time.csv" % size

    py_error = [item * 100 for item in evaluate.task_time_error(real_time_log, sim_py_log)]
    wrench_org_error = [item * 100 for item in evaluate.task_time_error(real_time_log, wrench_org_log)]
    wrench_ext_error = [item * 100 for item in evaluate.task_time_error(real_time_log, wrench_ext_log)]

    if ylabel:
        ylabel = "error (%)"
    else:
        ylabel = ""
    grouped_bar_chart(ax, labels, "", ylabel,
                      ("Python prototype", py_error, "#7BAFDE"), ("WRENCH", wrench_org_error, '#994F88'),
                      ("WRENCH-cache", wrench_ext_error, '#1965B0'))
    ax.set_title("%d GB" % size)

def plot_error():
    fig, (ax1, ax2) = plt.subplots(figsize=(11, 3), ncols=2, nrows=1)
    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.8, wspace=0.1)
    plt.rcParams.update({'font.size': 9})

    plot_task_error(ax1, 20, ylabel=True)
    plot_task_error(ax2, 100, ylabel=False)

    lgd = plt.legend(loc='upper center', bbox_to_anchor=(-0.12, 1.25), ncol=3)

    plt.savefig("figures/single_errors.svg", format="svg", bbox_extra_artists=(lgd,), bbox_inches='tight')
    plt.savefig("figures/single_errors.pdf", format="pdf", bbox_extra_artists=(lgd,), bbox_inches='tight')
    plt.subplots_adjust(left=0.1, bottom=0.1, right=0.95, top=0.7, wspace=0.3)
    # plt.show()


==> result/single/plot_memprof.py <==
import matplotlib.pyplot as plt
import numpy as np
import log_parse


def compare_size(axes, real_time_file, real_mem_file,
                 pysim_time_file, pysim_mem_file,
                 simgrid_time_file, simgrid_mem_file,
                 size, title, xmin, xmax, ymin, ymax,
                 real_cond=None, py_cond=None, wrench_cond=None):
    # REAL RESULTS
    real_subplot(axes[0], real_time_file, real_mem_file, xmin, xmax, ymin, ymax, bar_alpha=0.2, linestyle="-",
                 linewidth=3, cond_text=real_cond)

    # SIMULATION RESULTS
    sim_subplot(axes[1], pysim_time_file, pysim_mem_file, "Python prototype", bar_alpha=0.2, cond_text=py_cond, color='deeppink')
    sim_subplot(axes[2], simgrid_time_file, simgrid_mem_file, "WRENCH-cache", bar_alpha=0.2,
                cond_text=wrench_cond, color='darkcyan')

    for ax in axes:
        ax.set_xlim(right=xmax, left=xmin)

    axes[0].text(0.45 * xmax, 300, "%d GB" % size, fontsize=14)


def real_subplot(subplot_ax, real_time_file, real_mem_file, xmin, xmax, ymin, ymax,
                 bar_alpha=0.2, line_alpha=1, linestyle=".-", linewidth=2, cond_text=None):
    timestamps = log_parse.read_timelog(real_time_file, skip_header=False)
    atop_log = log_parse.read_atop_log(real_mem_file, dirty_ratio=0.4, dirty_bg_ratio=0.1)
    dirty_data = np.array(atop_log["total"])
    intervals = len(dirty_data)
    time = np.arange(0, intervals)

    start = timestamps[0][1]

    for i in range(len(timestamps)):
        if timestamps[i][0] == "read":
            subplot_ax.axvspan(xmin=timestamps[i][1] - start, xmax=timestamps[i][2] - start, color="k", alpha=0.1,
                               label="Read" if i == 0 else "")
        else:
            subplot_ax.axvspan(xmin=timestamps[i - 1][2] - start, xmax=timestamps[i][1] - start, color="k", alpha=0.25,
                               label="Compute" if i == 1 else "")
            subplot_ax.axvspan(xmin=timestamps[i][1] - start, xmax=timestamps[i][2] - start, color="k", alpha=0.4,
                               label="write" if i == 1 else "")

    # app_cache = list(np.array(app_mem) + np.array(cache_used))
    subplot_ax.plot(time, atop_log["total"], color='black', linewidth=linewidth, label="Total memory",
                    alpha=line_alpha)
    subplot_ax.plot(time, atop_log["dirty_ratio"], color='black', linewidth=linewidth, linestyle=":",
                    label="dirty_ratio", alpha=line_alpha)
    subplot_ax.plot(time, atop_log["used_mem"], color='#72190E', linewidth=linewidth, linestyle=linestyle,
                    label="Used memory", alpha=line_alpha)
    subplot_ax.plot(time, atop_log["cache"], color='#DC050C', linewidth=linewidth, linestyle=linestyle,
                    label="Cache", alpha=line_alpha)
    subplot_ax.plot(time, atop_log["dirty_data"], color='#F4A736', linewidth=linewidth, linestyle=linestyle,
                    label="Dirty data", alpha=line_alpha)
    # subplot_ax.plot(time, atop_log["avai_mem"], color='#FDB36', linewidth=linewidth, linestyle=linestyle,
    #                 label="Available memory", alpha=line_alpha)

    # subplot_ax.plot(time, atop_log["dirty_bg_ratio"], color='r', linewidth=1, linestyle="-.", label="dirty_bg_ratio",
    #                 alpha=alpha)
    # subplot_ax.set_title("Real execution", fontsize=12)

    # if cond_text is not None:
    #     subplot_ax.text(120, 125, cond_text, style='italic', fontsize=10,
    #                     bbox={'alpha': 0.1, 'pad': 5})


def sim_subplot(subplot_ax, sim_time_file, sim_mem_file, title, bar_alpha=0.4, line_alpha=1, cond_text=None,
                color=None):
    sim_time_log = log_parse.read_timelog(sim_time_file)
    sim_mem_log = log_parse.read_sim_log(sim_mem_file)

    read_starts = []
    read_ends = []
    write_starts = []
    write_ends = []
    for i in range(len(sim_time_log)):
        if sim_time_log[i][0] == "read":
            read_starts.append(sim_time_log[i][1])
            read_ends.append(sim_time_log[i][2])
        if sim_time_log[i][0] == "write":
            write_starts.append(sim_time_log[i][1])
            write_ends.append(sim_time_log[i][2])

    time = sim_mem_log["time"]
    total = sim_mem_log["total"]
    cache = sim_mem_log["cache"]
    dirty = sim_mem_log["dirty"]
    used = sim_mem_log["used"]

    free = list(np.array(total) - np.array(used))
    available = list(np.array(free) + np.array(cache) - np.array(dirty))
    dirty_ratio = list(np.array(available) * 0.4)
    dirty_bg_ratio = list(np.array(available) * 0.1)

    start = read_starts[0]
    for idx in range(len(read_starts)):
        if idx == 0:
            subplot_ax.axvspan(xmin=0, xmax=read_ends[idx] - start, color="k", alpha=0.1, label="Read")
            subplot_ax.axvspan(xmin=read_ends[idx] - start, xmax=write_starts[idx] - start, color="k",
                               alpha=0.25, label="Compute")
            subplot_ax.axvspan(xmin=write_starts[idx] - start, xmax=write_ends[idx] - start, color="k", alpha=0.4,
                               label="Write")
        else:
            subplot_ax.axvspan(xmin=read_starts[idx] - start, xmax=read_ends[idx] - start, color="k", alpha=0.1)
            subplot_ax.axvspan(xmin=read_ends[idx] - start, xmax=write_starts[idx] - start, color="k", alpha=0.25)
            subplot_ax.axvspan(xmin=write_starts[idx] - start, xmax=write_ends[idx] - start, color="k", alpha=0.4)

    lw = 3
    subplot_ax.plot(time, total, color='black', linewidth=lw,  label="Total memory", alpha=line_alpha)
    subplot_ax.plot(time, dirty_ratio, color='black', linewidth=lw, linestyle=":", label="dirty_ratio", alpha=line_alpha)
    subplot_ax.plot(time, used, color='#72190E', linewidth=lw, label="Used memory", alpha=line_alpha)
    subplot_ax.plot(time, cache, color='#DC050C', linewidth=lw, label="Cache", alpha=line_alpha)
    subplot_ax.plot(time, dirty, color='#F4A736', linewidth=lw, label="Dirty data", alpha=line_alpha)
    # subplot_ax.plot(time, available, color='#FDB366', linewidth=lw, label="Available memory", alpha=line_alpha)
    # subplot_ax.plot(time, dirty_bg_ratio, color='r', linewidth=1, label="dirty_bg_ratio", alpha=alpha)

    # subplot_ax.set_title(title, fontsize=12, fontdict={'color': color})

    # if cond_text is not None:
    #     subplot_ax.text(135, 140, cond_text, style='italic', fontsize=10,
    #                     bbox={'alpha': 0.2, 'pad': 5})


def compare_plot(input_sizes=[20, 100], makespan=[165, 1300]):
    fig, axes = plt.subplots(figsize=(15, 9), ncols=2, nrows=3)
    plt.subplots_adjust(wspace=0.1)
    plt.rcParams.update({'font.size': 9})

    real_condition_desc = "memory read bw = 6860 MBps\nmemory write bw = 2764 MBps\ndisk read bw = 510 MBps\ndisk write bw = 420 MBps"
    py_condition_desc = "memory bw = 4812MBps\ndisk bw = 465 MBps"
    wrench_condition_desc = "memory bw = 4812MBps\ndisk bw = 465 MBps"

    compare_size([axes[0][0], axes[1][0], axes[2][0]],
                 real_time_file="real/%dgb/timestamps.csv" % input_sizes[0],
                 real_mem_file="real/%dgb/atop_mem.log" % input_sizes[0],
                 pysim_time_file="pysim/%dgb_sim_time.csv" % input_sizes[0],
                 pysim_mem_file="pysim/%dgb_sim_mem.csv" % input_sizes[0],
                 simgrid_time_file="wrench/pagecache/%dgb_sim_time.csv" % input_sizes[0],
                 simgrid_mem_file="wrench/pagecache/%dgb_sim_mem.csv" % input_sizes[0],
                 size=input_sizes[0], title="", xmin=0, xmax=makespan[0], ymin=-1000, ymax=280000,
                 real_cond=real_condition_desc,
                 py_cond=py_condition_desc,
                 wrench_cond=wrench_condition_desc)
    compare_size([axes[0][1], axes[1][1], axes[2][1]],
                 real_time_file="real/%dgb/timestamps.csv" % input_sizes[1],
                 real_mem_file="real/%dgb/atop_mem.log" % input_sizes[1],
                 pysim_time_file="pysim/%dgb_sim_time.csv" % input_sizes[1],
                 pysim_mem_file="pysim/%dgb_sim_mem.csv" % input_sizes[1],
                 simgrid_time_file="wrench/pagecache/%dgb_sim_time.csv" % input_sizes[1],
                 simgrid_mem_file="wrench/pagecache/%dgb_sim_mem.csv" % input_sizes[1],
                 size=input_sizes[1], title="", xmin=0, xmax=makespan[1], ymin=-1000, ymax=280000)

    lgd = plt.legend(loc='upper center', bbox_to_anchor=(-0.05, 3.75), ncol=8)

    fig.text(0.32, 0.06, 'time (s)', ha='center', fontsize=12)
    fig.text(0.73, 0.06, 'time (s)', ha='center', fontsize=12)
    fig.text(0.08, 0.45, 'memory (GB)', va='center', rotation='vertical', fontsize=12)
    fig.text(0.91, 0.69, 'Real execution', fontsize=14, color='white', bbox={'pad': 5, 'color': '#90C987'}, rotation=-90)
    fig.text(0.91, 0.405, 'Python prototype', fontsize=14, color='white', bbox={'pad': 5, 'color': '#7BAFDE'}, rotation=-90)
    fig.text(0.91, 0.145, 'WRENCH-cache', fontsize=14, color='white', bbox={'pad': 5, 'color': '#1965B0'}, rotation=-90)
    
    plt.savefig("figures/single_memprof.svg", format="svg", bbox_inches='tight')
    plt.savefig("figures/single_memprof.pdf", format="pdf", bbox_inches='tight')
    # plt.show()


==> result/single/plot_real.py <==
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import csv
import log_parse


def timestamp_plot(fig, tasks_time):
    start = tasks_time[0][1]

    for i in range(len(tasks_time)):
        if tasks_time[i][0] == "read":
            fig.axvspan(xmin=tasks_time[i][1] - start, xmax=tasks_time[i][2] - start, color="g", alpha=0.2,
                        label="read" if i == 0 else "")
        else:
            fig.axvspan(xmin=tasks_time[i - 1][2] - start, xmax=tasks_time[i][1] - start, color="k", alpha=0.2,
                        label="computation" if i == 1 else "")
            fig.axvspan(xmin=tasks_time[i][1] - start, xmax=tasks_time[i][2] - start, color="b", alpha=0.2,
                        label="write" if i == 1 else "")


def timestamp_readonly_plot(fig, time_stamps):
    read_start = time_stamps["read_start"]
    read_end = time_stamps["read_end"]
    start = read_start[0]

    for idx in range(len(read_start)):
        fig.axvspan(xmin=read_start[idx] - start, xmax=read_end[idx] - start, color="g",
                    alpha=0.2)
        if idx < len(read_start) - 1:
            fig.axvspan(xmin=read_end[idx] - start, xmax=read_start[idx + 1] - start, color="k", alpha=0.2)


def mem_plot(fig, atop_log, time_stamp, input_size, readonly=False):
    dirty_data = np.array(atop_log["total"])
    intervals = len(dirty_data)
    time = np.arange(0, intervals)

    fig.minorticks_on()
    # fig.set_title("memory profiling (input size = %s GB)" % input_size)
    start = time_stamp[0][1]

    for i in range(len(time_stamp)):
        if time_stamp[i][0] == "read":
            fig.axvspan(xmin=time_stamp[i][1] - start, xmax=time_stamp[i][2] - start, color="k", alpha=0.1,
                        label="Read" if i == 0 else "")
        else:
            fig.axvspan(xmin=time_stamp[i - 1][2] - start, xmax=time_stamp[i][1] - start, color="k", alpha=0.25,
                        label="Compute" if i == 1 else "")
            fig.axvspan(xmin=time_stamp[i][1] - start, xmax=time_stamp[i][2] - start, color="k", alpha=0.4,
                        label="write" if i == 1 else "")

    linewidth = 1.5
    linestyle = "-"
    line_alpha = 0.9

    # app_cache = list(np.array(app_mem) + np.array(cache_used))

    fig.plot(time, atop_log["total"], color='black', linewidth=linewidth, label="Total memory",
             alpha=line_alpha)
    fig.plot(time, atop_log["dirty_ratio"], color='black', linewidth=linewidth, linestyle=":",
             label="dirty_ratio", alpha=line_alpha)
    fig.plot(time, atop_log["used_mem"], color='#72190E', linewidth=linewidth, linestyle=linestyle,
             label="Used memory", alpha=line_alpha)
    fig.plot(time, atop_log["cache"], color='#DC050C', linewidth=linewidth, linestyle=linestyle,
             label="Cache", alpha=line_alpha)
    fig.plot(time, atop_log["dirty_data"], color='#F4A736', linewidth=linewidth, linestyle=linestyle,
             label="Dirty data", alpha=line_alpha)

    fig.legend(fontsize='small', loc='upper right')


def collectl_plot(fig, collectl_log_file, time_stamp, readonly=False):
    skip_rows = 16
    disk_name = "sda"
    start_idx = -1
    read = []
    write = []

    #         # Read Disk Stats
    # with open(collectl_log_file) as csv_file:
    #
    #     csv_reader = csv.reader(csv_file, delimiter=',')
    #     for i in range(skip_rows):
    #         next(csv_reader)
    #
    #     for line in csv_reader:
    #         # if start_idx < 0:
    #         #     start_idx = line.index(disk_name)
    #         # read.append(float(line[start_idx + 3]) / 1000)
    #         # write.append(float(line[start_idx + 7]) / 1000)
    #
    #         read.append(float(line[20]) / 1000)
    #         write.append(float(line[21]) / 1000)

    # Read NFS client stats
    stat_df = pd.read_csv(collectl_log_file, header=15)
    read = list(stat_df["[NFS]ReadsC"])
    write = list(stat_df["[NFS]WritesC"])

    time = np.arange(0, len(read))

    fig.minorticks_on()
    fig.set_title("NFS stats")

    timestamp_plot(fig, time_stamp)

    fig.plot(time, read, color='g', linewidth=1, label="[NFS]ReadsC")
    fig.plot(time, write, color='r', linewidth=1, label="[NFS]WritesC")
    fig.legend(fontsize='small', loc='best')


def plot(atop_log_file, timestamps_file, collectl_log_file, input_size):
    atop_log = log_parse.read_atop_log(atop_log_file, dirty_ratio=0.4, dirty_bg_ratio=0.1)
    timestamps = log_parse.read_timelog(timestamps_file, skip_header=False)
    # timestamps = None

    figure = plt.figure()
    plt.tight_layout()

    if collectl_log_file is not None:
        ax1 = figure.add_subplot(2, 1, 1)
        ax2 = figure.add_subplot(2, 1, 2, sharex=ax1)
    else:
        ax1 = figure.add_subplot(1, 1, 1)

    ax1.set_ylim(top=120, bottom=-10)
    ax1.set_xlim(left=0, right=50)
    mem_plot(ax1, atop_log, timestamps, input_size)

    if collectl_log_file is not None:
        collectl_plot(ax2, collectl_log_file, timestamps)

    plt.show()


size = 20
plot(atop_log_file="real/export_multi_2nd_vhs_1/2/atop_1",
     timestamps_file="real/export_multi_2nd_vhs_1/2/time_pipeline_1_1.csv",
     collectl_log_file=None,
     input_size=size)

